The resource theory of causal influence and knowledge of causal influence

Understanding and quantifying causal relationships between variables is essential for reasoning about the physical world. In this work, we develop a resource-theoretic framework to do so. Here, we focus on the simplest nontrivial setting -- two variables that are causally ordered, meaning that the first has the potential to influence the second, without hidden confounding. First, we introduce the resource theory that directly quantifies causal influence of a functional dependence in this setting and show that the problem of deciding convertibility of resources and identifying a complete set of monotones has a relatively straightforward solution. Following this, we introduce the resource theory that arises naturally when one has uncertainty about the functional dependence. We describe a linear program for deciding the question of whether one resource (i.e., state of knowledge about the functional dependence) can be converted to another. Then, we focus on the case where the variables are binary. In this case, we identify a triple of monotones that are complete in the sense that they capture the partial order over the set of all resources, and we provide an interpretation of each.

==> bit-to-bit-final.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    332933,       7332]
NotebookOptionsPosition[    329466,       7215]
NotebookOutlinePosition[    329815,       7230]
CellTagsIndexPosition[    329772,       7227]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Tetrahedron", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"edges", "=", 
   RowBox[{"Subsets", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Palpha0", "=", 
   RowBox[{"InfinitePlane", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Sqrt", "[", "3", "]"}], "/", "3"}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "6", "]"}]}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Palpha0plane", "=", 
   RowBox[{"RegionIntersection", "[", 
    RowBox[{"T", ",", "Palpha0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pbeta12", "=", 
   RowBox[{"InfinitePlane", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], ")"}], "/", "2"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], ")"}], "/", "2"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}]}], 
        ")"}], "/", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Pbeta12plane", "=", 
   RowBox[{"RegionIntersection", "[", 
    RowBox[{"T", ",", "Pbeta12"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pgamma0", "=", 
   RowBox[{"InfinitePlane", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", "/", "3"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "0", ",", "0"}], "}"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pgamma0plane", "=", 
   RowBox[{"RegionIntersection", "[", 
    RowBox[{"T", ",", "Pgamma0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9709272724097953`*^9, 3.9709272838622665`*^9}, {
  3.9709736954643536`*^9, 3.970973698902049*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ViewPoint", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
  RowBox[{"ViewVertical", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", 
        RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.8", ",", "Orange"}], "]"}], ",", "Palpha0plane", ",", 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.8", ",", "Black"}], "]"}], ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
       RowBox[{"Line", "/@", "edges"}]}], "}"}], ",", 
     RowBox[{"Lighting", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ViewVertical", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], Opacity[0], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]]}, 
   {RGBColor[1, 0.5, 0], Opacity[0.8], 
    TagBox[
     Polygon3DBox[
      NCache[{{0, 0, 0}, {1, 0, 0}, {
        Rational[1, 2], 3^Rational[-1, 2], 6^Rational[-1, 2]}}, {{0, 0, 0}, {
        1, 0, 0}, {0.5, 0.5773502691896258, 0.4082482904638631}}]],
     "Triangle"]}, 
   {GrayLevel[0], AbsoluteThickness[1], Opacity[0.8], 
    Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
    Line3DBox[
     NCache[{{0, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
       0.5, 0.8660254037844386, 0}}]], 
    Line3DBox[
     NCache[{{0, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]], 
    Line3DBox[
     NCache[{{1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
       0.5, 0.8660254037844386, 0}}]], 
    Line3DBox[
     NCache[{{1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]], 
    Line3DBox[
     NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
       0.2886751345948129, 0.816496580927726}}]]}},
  Axes->False,
  Boxed->False,
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2, -2, 0.8},
  ViewVertical->{0, 0, 1}]], "Output",
 CellChangeTimes->{3.9709272877233524`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", 
        RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.8", ",", "Orange"}], "]"}], ",", "Pbeta12plane", ",", 
       RowBox[{"Opacity", "[", 
        RowBox[{"1", ",", "Black"}], "]"}], ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
       RowBox[{"Line", "/@", "edges"}]}], "}"}], ",", 
     RowBox[{"Lighting", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ViewVertical", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.970927300767869*^9}],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], Opacity[0], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]]}, 
   {RGBColor[1, 0.5, 0], Opacity[0.8], 
    InterpretationBox[
     Polygon3DBox[
      NCache[{{Rational[1, 4], Rational[1, 4] 3^Rational[-1, 2], 6^
         Rational[-1, 2]}, {
        Rational[3, 4], Rational[1, 4] 3^Rational[-1, 2], 6^
         Rational[-1, 2]}, {
        Rational[3, 4], Rational[1, 4] 3^Rational[1, 2], 0}, {
        Rational[1, 4], Rational[1, 4] 3^Rational[1, 2], 0}}, {{0.25, 
        0.14433756729740646`, 0.4082482904638631}, {0.75, 
        0.14433756729740646`, 0.4082482904638631}, {
        0.75, 0.4330127018922193, 0}, {0.25, 0.4330127018922193, 0}}]],
     Parallelepiped[{
       Rational[1, 4], Rational[1, 4] 3^Rational[-1, 2], 6^Rational[-1, 2]}, {{
        Rational[1, 2], 0, 0}, {
       0, Rational[-1, 4] 3^Rational[-1, 2] + 
        Rational[1, 4] 3^Rational[1, 2], -6^Rational[-1, 2]}}]]}, 
   {GrayLevel[0], AbsoluteThickness[1], Opacity[1], 
    Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
    Line3DBox[
     NCache[{{0, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
       0.5, 0.8660254037844386, 0}}]], 
    Line3DBox[
     NCache[{{0, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]], 
    Line3DBox[
     NCache[{{1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
       0.5, 0.8660254037844386, 0}}]], 
    Line3DBox[
     NCache[{{1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]], 
    Line3DBox[
     NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
       0.2886751345948129, 0.816496580927726}}]]}},
  Axes->False,
  AxesLabel->FormBox["False", TraditionalForm],
  Boxed->False,
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2., -2., 0.8},
  ViewVertical->{0., 0., 1.2247448713915887`}]], "Output",
 CellChangeTimes->{3.970927301595694*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", 
        RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.8", ",", "Orange"}], "]"}], ",", "Pgamma0plane", ",", 
       RowBox[{"Opacity", "[", 
        RowBox[{"1", ",", "Black"}], "]"}], ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
       RowBox[{"Line", "/@", "edges"}]}], "}"}], ",", 
     RowBox[{"Lighting", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ViewVertical", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.9709273162294855`*^9}],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], Opacity[0], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]]}, 
   {RGBColor[1, 0.5, 0], Opacity[0.8], 
    TagBox[
     Polygon3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}, {Rational[1, 2], 0, 0}}, {{
        0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}, {0.5, 0, 0}}]],
     "Triangle"]}, 
   {GrayLevel[0], AbsoluteThickness[1], Opacity[1], 
    Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
    Line3DBox[
     NCache[{{0, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
       0.5, 0.8660254037844386, 0}}]], 
    Line3DBox[
     NCache[{{0, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]], 
    Line3DBox[
     NCache[{{1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
       0.5, 0.8660254037844386, 0}}]], 
    Line3DBox[
     NCache[{{1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]], 
    Line3DBox[
     NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
       0.2886751345948129, 0.816496580927726}}]]}},
  Axes->False,
  AxesLabel->FormBox["False", TraditionalForm],
  Boxed->False,
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2, -2, 0.8},
  ViewVertical->{0, 0, 1}]], "Output",
 CellChangeTimes->{3.9709273170797005`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "points"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"pt1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "8"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"main", " ", "point"}], "*)"}], 
    RowBox[{"pt2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "8"}], ",", "0", ",", "0"}], "}"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"above", " ", "center"}], "*)"}], 
    RowBox[{"pt3", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "8"}], ",", "0", ",", "0"}], "}"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"below", " ", "center"}], "*)"}], 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"Graphics3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"(*", 
          RowBox[{"Semi", "-", 
           RowBox[{"transparent", " ", "objects", " ", "first"}]}], "*)"}], 
         RowBox[{
          RowBox[{"Opacity", "[", 
           RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.8", ",", "Black"}], "]"}], ",", 
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
          RowBox[{"Line", "/@", "edges"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.1", ",", "Gray"}], "]"}], ",", "Pgamma0plane"}], "}"}], 
        ",", 
        RowBox[{"Lighting", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
      RowBox[{"Graphics3D", "[", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"Red", " ", "points", " ", "on", " ", "top"}], "*)"}], 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", 
         RowBox[{"Point", "[", "pt1", "]"}], ",", 
         RowBox[{"Point", "[", "pt2", "]"}], ",", 
         RowBox[{"Point", "[", "pt3", "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Black", " ", "arrows", " ", "on", " ", "top"}], ",", 
           RowBox[{"small", " ", "arrowheads"}]}], "*)"}], "Black", ",", 
         "Thick", ",", 
         RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{"pt1", ",", "pt2"}], "}"}], "]"}], ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{"pt1", ",", "pt3"}], "}"}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "9"}], ",", "0.8"}], "}"}]}], ",", 
      RowBox[{"ViewVertical", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.970928320699788*^9, 3.970928320708195*^9}, {
  3.9709290345377445`*^9, 3.9709290580735397`*^9}}],

Cell[BoxData[
 Graphics3DBox[{{
    {RGBColor[1, 0, 0], Opacity[0], 
     TetrahedronBox[
      NCache[{{0, 0, 0}, {1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
        0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]]}, 
    {GrayLevel[0], AbsoluteThickness[1], Opacity[
     0.8], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
      Line3DBox[
       NCache[{{0, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
         0.5, 0.8660254037844386, 0}}]], 
      Line3DBox[
       NCache[{{0, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}}]], 
      Line3DBox[
       NCache[{{1, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
         0.5, 0.8660254037844386, 0}}]], 
      Line3DBox[
       NCache[{{1, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}}]], 
      Line3DBox[
       NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
         0.2886751345948129, 0.816496580927726}}]]}, 
     {GrayLevel[0.5], Opacity[0.1], 
      TagBox[
       Polygon3DBox[
        NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
          Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
           Rational[1, 2]}, {Rational[1, 2], 0, 0}}, {{
          0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
          0.816496580927726}, {0.5, 0, 0}}]],
       "Triangle"]}}}, 
   {RGBColor[1, 0, 0], PointSize[Large], 
    Point3DBox[
     NCache[{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
       6^Rational[-1, 2]}, {0.625, 0.36084391824351614`, 
      0.10206207261596577`}]], 
    Point3DBox[NCache[{Rational[3, 8], 0, 0}, {0.375, 0, 0}]], 
    Point3DBox[NCache[{Rational[5, 8], 0, 0}, {0.625, 0, 0}]], 
    {GrayLevel[0], Thickness[Large], Arrowheads[0.03], 
     Arrow3DBox[
      NCache[{{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], 
         Rational[1, 4] 6^Rational[-1, 2]}, {Rational[3, 8], 0, 0}}, {{0.625, 
        0.36084391824351614`, 0.10206207261596577`}, {0.375, 0, 0}}]], 
     Arrow3DBox[
      NCache[{{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], 
         Rational[1, 4] 6^Rational[-1, 2]}, {Rational[5, 8], 0, 0}}, {{0.625, 
        0.36084391824351614`, 0.10206207261596577`}, {0.625, 0, 0}}]]}}},
  Axes->False,
  Boxed->False,
  ImageSize->{377.8491885183337, 330.81147103264755`},
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{1.8916749173801413`, -9.023419749969632, 0.7996636935692556},
  ViewVertical->{0.0005964248916258257, 0.00010132307652750913`, 
   1.2247446488416924`}]], "Output",
 CellChangeTimes->{
  3.9709283215344224`*^9, {3.970929029893587*^9, 3.9709290585737305`*^9}, 
   3.9709295670016546`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteOptions", "[", 
  RowBox[{"%", ",", "ViewPoint"}], "]"}]], "Input",
 CellChangeTimes->{{3.970928973103965*^9, 3.970928973110948*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"ViewPoint", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{"2.`", ",", 
     RowBox[{"-", "2.`"}], ",", "0.8`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.97092897391212*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", 
        RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.8", ",", "Black"}], "]"}], ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
       RowBox[{"Line", "/@", "edges"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"--", 
          RowBox[{"-", "semi"}]}], "-", 
         RowBox[{"transparent", " ", 
          RowBox[{"planes", "--"}]}], "-"}], "*)"}], 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.1", ",", "Gray"}], "]"}], ",", "Pgamma0plane", ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"--", 
           RowBox[{"-", "red"}]}], " ", 
          RowBox[{"points", "--"}]}], "-"}], "*)"}], 
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"5", "/", "8"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", " ", 
               RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{"main", " ", "point"}], "*)"}], 
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "/", "8"}], ",", "0", ",", "0"}], "}"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{"above", " ", "center"}], "*)"}], 
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"5", "/", "8"}], ",", "0", ",", "0"}], "}"}], "]"}]}], 
        "}"}]}], "                 ", 
      RowBox[{"(*", 
       RowBox[{"below", " ", "center"}], "*)"}], "}"}], ",", 
     RowBox[{"Lighting", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ViewVertical", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.970927344948799*^9, 3.970927350813878*^9}, 
   3.9709274250451765`*^9, {3.9709279874348936`*^9, 3.9709280094905653`*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], Opacity[0], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]]}, 
   {GrayLevel[0], AbsoluteThickness[1], Opacity[
    0.8], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
        0.2886751345948129, 0.816496580927726}}]]}, 
    {GrayLevel[0.5], Opacity[0.1], 
     TagBox[
      Polygon3DBox[
       NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}, {Rational[1, 2], 0, 0}}, {{
         0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}, {0.5, 0, 0}}]],
      "Triangle"], 
     {RGBColor[1, 0, 0], PointSize[Large], 
      Point3DBox[
       NCache[{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], 
         Rational[1, 4] 6^Rational[-1, 2]}, {0.625, 0.36084391824351614`, 
        0.10206207261596577`}]]}, 
     {RGBColor[1, 0, 0], PointSize[Large], 
      Point3DBox[NCache[{Rational[3, 8], 0, 0}, {0.375, 0, 0}]]}, 
     {RGBColor[1, 0, 0], PointSize[Large], 
      Point3DBox[NCache[{Rational[5, 8], 0, 0}, {0.625, 0, 0}]]}}}},
  Axes->False,
  AxesLabel->FormBox["False", TraditionalForm],
  Boxed->False,
  ImageSize->{355.912669678292, 280.3967101479932},
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2, -2, 0.8},
  ViewVertical->{0, 0, 1}]], "Output",
 CellChangeTimes->{
  3.9709273517199907`*^9, 3.9709274259752874`*^9, {3.970927987798347*^9, 
   3.9709280097726364`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "points"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"pt1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "8"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"main", " ", "point"}], "*)"}], 
    RowBox[{"pt2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "8"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "8"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "6", "]"}], "/", "8"}]}], "}"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"second", " ", "point"}], "*)"}], 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"Graphics3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"(*", 
          RowBox[{"Semi", "-", 
           RowBox[{"transparent", " ", "elements", " ", "first"}]}], "*)"}], 
         RowBox[{
          RowBox[{"Opacity", "[", 
           RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.8", ",", "Black"}], "]"}], ",", 
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
          RowBox[{"Line", "/@", "edges"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.1", ",", "Gray"}], "]"}], ",", "Palpha0plane"}], "}"}], 
        ",", 
        RowBox[{"Lighting", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
      RowBox[{"Graphics3D", "[", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"Red", " ", "points", " ", "on", " ", "top"}], "*)"}], 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", 
         RowBox[{"Point", "[", "pt1", "]"}], ",", 
         RowBox[{"Point", "[", "pt2", "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Black", " ", "arrow", " ", "on", " ", "top"}], "*)"}], 
         "Black", ",", "Thick", ",", 
         RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{"pt1", ",", "pt2"}], "}"}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "9"}], ",", "0.8"}], "}"}]}], ",", 
      RowBox[{"ViewVertical", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.9709283782326994`*^9, 3.970928378241969*^9}, 
   3.9709290828136835`*^9, {3.9709291640053587`*^9, 3.9709291762292194`*^9}, 
   3.9709295246609507`*^9, 3.9709304646796093`*^9, 3.97093152665203*^9}],

Cell[BoxData[
 Graphics3DBox[{{
    {RGBColor[1, 0, 0], Opacity[0], 
     TetrahedronBox[
      NCache[{{0, 0, 0}, {1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
        0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]]}, 
    {GrayLevel[0], AbsoluteThickness[1], Opacity[
     0.8], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
      Line3DBox[
       NCache[{{0, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
         0.5, 0.8660254037844386, 0}}]], 
      Line3DBox[
       NCache[{{0, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}}]], 
      Line3DBox[
       NCache[{{1, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
         0.5, 0.8660254037844386, 0}}]], 
      Line3DBox[
       NCache[{{1, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}}]], 
      Line3DBox[
       NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
         0.2886751345948129, 0.816496580927726}}]]}, 
     {GrayLevel[0.5], Opacity[0.1], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], 3^Rational[-1, 2], 6^Rational[-1, 2]}}, {{0, 0, 
          0}, {1, 0, 0}, {0.5, 0.5773502691896258, 0.4082482904638631}}]],
       "Triangle"]}}}, 
   {RGBColor[1, 0, 0], PointSize[Large], 
    Point3DBox[
     NCache[{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
       6^Rational[-1, 2]}, {0.625, 0.36084391824351614`, 
      0.10206207261596577`}]], 
    Point3DBox[
     NCache[{Rational[5, 8], Rational[1, 8] 3^Rational[1, 2], Rational[1, 4] 
       Rational[3, 2]^Rational[1, 2]}, {0.625, 0.21650635094610965`, 
      0.30618621784789724`}]], 
    {GrayLevel[0], Thickness[Large], Arrowheads[0.03], 
     Arrow3DBox[
      NCache[{{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], 
         Rational[1, 4] 6^Rational[-1, 2]}, {
        Rational[5, 8], Rational[1, 8] 3^Rational[1, 2], Rational[1, 4] 
         Rational[3, 2]^Rational[1, 2]}}, {{0.625, 0.36084391824351614`, 
       0.10206207261596577`}, {0.625, 0.21650635094610965`, 
       0.30618621784789724`}}]]}}},
  Axes->False,
  Boxed->False,
  ImageSize->{402.63843298305244`, 445.96244035549086`},
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2., -9., 0.8},
  ViewVertical->{0., 0., 1.2247448713915887`}]], "Output",
 CellChangeTimes->{
  3.9709283791262417`*^9, {3.9709290841171293`*^9, 3.970929111668911*^9}, {
   3.9709291651308765`*^9, 3.970929176487344*^9}, 3.970929549763694*^9, 
   3.970931527757551*^9, 3.9709315638798294`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", 
        RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.8", ",", "Black"}], "]"}], ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
       RowBox[{"Line", "/@", "edges"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"--", 
          RowBox[{"-", "semi"}]}], "-", 
         RowBox[{"transparent", " ", 
          RowBox[{"planes", "--"}]}], "-"}], "*)"}], 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.1", ",", "Gray"}], "]"}], ",", "Palpha0plane", ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"--", 
           RowBox[{"-", "red"}]}], " ", 
          RowBox[{"points", "--"}]}], "-"}], "*)"}], 
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"5", "/", "8"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", " ", 
               RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{"main", " ", "point"}], "*)"}], 
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"5", "/", "8"}], ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "3", "]"}], "/", "8"}], ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "6", "]"}], "/", "8"}]}], "}"}], "]"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"Lighting", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ViewVertical", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.9709274406793356`*^9}],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], Opacity[0], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]]}, 
   {GrayLevel[0], AbsoluteThickness[1], Opacity[
    0.8], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
        0.2886751345948129, 0.816496580927726}}]]}, 
    {GrayLevel[0.5], Opacity[0.1], 
     TagBox[
      Polygon3DBox[
       NCache[{{0, 0, 0}, {1, 0, 0}, {
         Rational[1, 2], 3^Rational[-1, 2], 6^Rational[-1, 2]}}, {{0, 0, 0}, {
         1, 0, 0}, {0.5, 0.5773502691896258, 0.4082482904638631}}]],
      "Triangle"], 
     {RGBColor[1, 0, 0], PointSize[Large], 
      Point3DBox[
       NCache[{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], 
         Rational[1, 4] 6^Rational[-1, 2]}, {0.625, 0.36084391824351614`, 
        0.10206207261596577`}]]}, 
     {RGBColor[1, 0, 0], PointSize[Large], 
      Point3DBox[
       NCache[{Rational[5, 8], Rational[1, 8] 3^Rational[1, 2], 
         Rational[1, 4] Rational[3, 2]^Rational[1, 2]}, {0.625, 
        0.21650635094610965`, 0.30618621784789724`}]]}}}},
  Axes->False,
  AxesLabel->FormBox["False", TraditionalForm],
  Boxed->False,
  ImageSize->{392.71885560276087`, 331.01490305940746`},
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2., -2., 0.8},
  ViewVertical->{0., 0., 1.2247448713915887`}]], "Output",
 CellChangeTimes->{3.9709274414214144`*^9, 3.9709280203269625`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "points"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"pt1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "8"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"main", " ", "point"}], "*)"}], 
    RowBox[{"pt2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "8"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "8"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "6", "]"}], "/", "8"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mid1", "=", 
     RowBox[{"Mean", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"mid2", "=", 
     RowBox[{"Mean", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], "]"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"above", " ", "center"}], "*)"}], 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"Graphics3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"(*", 
          RowBox[{"Semi", "-", 
           RowBox[{"transparent", " ", "elements", " ", "first"}]}], "*)"}], 
         RowBox[{
          RowBox[{"Opacity", "[", 
           RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.8", ",", "Black"}], "]"}], ",", 
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
          RowBox[{"Line", "/@", "edges"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.1", ",", "Gray"}], "]"}], ",", "Palpha0plane", ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.1", ",", "Gray"}], "]"}], ",", "Pgamma0plane"}], "}"}], 
        ",", 
        RowBox[{"Lighting", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
      RowBox[{"Graphics3D", "[", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"Red", " ", "points", " ", "on", " ", "top"}], "*)"}], 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", 
         RowBox[{"Point", "[", "pt1", "]"}], ",", 
         RowBox[{"Point", "[", "pt2", "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Black", " ", "arrow", " ", "on", " ", "top"}], "*)"}], 
         "Black", ",", "Thick", ",", 
         RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{"pt1", ",", "pt2"}], "}"}], "]"}], ",", "Gray", ",", 
         "Dashed", ",", "Thick", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{"mid1", ",", "mid2"}], "}"}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "9"}], ",", "0.8"}], "}"}]}], ",", 
      RowBox[{"ViewVertical", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.970928401833885*^9, 3.970928401841557*^9}, {
   3.970929235464391*^9, 3.970929279898754*^9}, 3.970929328184265*^9, {
   3.970929399229453*^9, 3.9709294103590217`*^9}, {3.9709294783566413`*^9, 
   3.9709295129240904`*^9}, 3.9709296042484636`*^9, 3.970929670517686*^9, {
   3.9712570957339125`*^9, 3.9712571053910627`*^9}, {3.971257146402137*^9, 
   3.971257183385276*^9}}],

Cell[BoxData[
 Graphics3DBox[{{
    {RGBColor[1, 0, 0], Opacity[0], 
     TetrahedronBox[
      NCache[{{0, 0, 0}, {1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
        0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]]}, 
    {GrayLevel[0], AbsoluteThickness[1], Opacity[
     0.8], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
      Line3DBox[
       NCache[{{0, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
         0.5, 0.8660254037844386, 0}}]], 
      Line3DBox[
       NCache[{{0, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}}]], 
      Line3DBox[
       NCache[{{1, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
         0.5, 0.8660254037844386, 0}}]], 
      Line3DBox[
       NCache[{{1, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}}]], 
      Line3DBox[
       NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
         0.2886751345948129, 0.816496580927726}}]]}, 
     {GrayLevel[0.5], Opacity[0.1], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], 3^Rational[-1, 2], 6^Rational[-1, 2]}}, {{0, 0, 
          0}, {1, 0, 0}, {0.5, 0.5773502691896258, 0.4082482904638631}}]],
       "Triangle"]}, 
     {GrayLevel[0.5], Opacity[0.1], 
      TagBox[
       Polygon3DBox[
        NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
          Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
           Rational[1, 2]}, {Rational[1, 2], 0, 0}}, {{
          0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
          0.816496580927726}, {0.5, 0, 0}}]],
       "Triangle"]}}}, 
   {RGBColor[1, 0, 0], PointSize[Large], 
    Point3DBox[
     NCache[{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
       6^Rational[-1, 2]}, {0.625, 0.36084391824351614`, 
      0.10206207261596577`}]], 
    Point3DBox[
     NCache[{Rational[3, 8], Rational[1, 8] 3^Rational[1, 2], Rational[1, 4] 
       Rational[3, 2]^Rational[1, 2]}, {0.375, 0.21650635094610965`, 
      0.30618621784789724`}]], 
    {GrayLevel[0], Thickness[Large], Arrowheads[0.03], 
     Arrow3DBox[
      NCache[{{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], 
         Rational[1, 4] 6^Rational[-1, 2]}, {
        Rational[3, 8], Rational[1, 8] 3^Rational[1, 2], Rational[1, 4] 
         Rational[3, 2]^Rational[1, 2]}}, {{0.625, 0.36084391824351614`, 
       0.10206207261596577`}, {0.375, 0.21650635094610965`, 
       0.30618621784789724`}}]], 
     {GrayLevel[0.5], Thickness[Large], Dashing[{Small, Small}], 
      Line3DBox[
       NCache[{{
         Rational[1, 2], 
          Rational[1, 2] (Rational[1, 2] 3^Rational[-1, 2] + 
           Rational[1, 2] 3^Rational[1, 2]), 6^Rational[-1, 2]}, {
         Rational[1, 2], 0, 0}}, {{0.5, 0.5773502691896257, 
         0.4082482904638631}, {0.5, 0, 0}}]]}}}},
  Axes->False,
  Boxed->False,
  ImageSize->{362.91957318793095`, 276.67235139999303`},
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2., -9., 0.8},
  ViewVertical->{0., 0., 1.2247448713915887`}]], "Output",
 CellChangeTimes->{
  3.970928402585683*^9, {3.9709292364388213`*^9, 3.9709292805138903`*^9}, {
   3.970929324977694*^9, 3.970929329539081*^9}, 3.970929413123912*^9, {
   3.9709294763316135`*^9, 3.9709295135886855`*^9}, 3.9709296055119677`*^9, 
   3.970929676808908*^9, 3.9712568771406364`*^9, 3.9712571068701134`*^9, {
   3.9712571720400124`*^9, 
   3.9712571857179475`*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", 
        RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.8", ",", "Black"}], "]"}], ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
       RowBox[{"Line", "/@", "edges"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"--", 
          RowBox[{"-", "semi"}]}], "-", 
         RowBox[{"transparent", " ", 
          RowBox[{"planes", "--"}]}], "-"}], "*)"}], 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.1", ",", "Gray"}], "]"}], ",", "Palpha0plane", ",", 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.1", ",", "Gray"}], "]"}], ",", "Pgamma0plane", ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"--", 
           RowBox[{"-", "red"}]}], " ", 
          RowBox[{"points", "--"}]}], "-"}], "*)"}], 
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"5", "/", "8"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", " ", 
               RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{"main", " ", "point"}], "*)"}], 
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "/", "8"}], ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "3", "]"}], "/", "8"}], ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "6", "]"}], "/", "8"}]}], "}"}], "]"}]}], 
        "}"}]}], " ", 
      RowBox[{"(*", 
       RowBox[{"above", " ", "center"}], "*)"}], "}"}], ",", 
     RowBox[{"Lighting", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ViewVertical", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.970927462253441*^9}],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], Opacity[0], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]]}, 
   {GrayLevel[0], AbsoluteThickness[1], Opacity[
    0.8], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
        0.2886751345948129, 0.816496580927726}}]]}, 
    {GrayLevel[0.5], Opacity[0.1], 
     TagBox[
      Polygon3DBox[
       NCache[{{0, 0, 0}, {1, 0, 0}, {
         Rational[1, 2], 3^Rational[-1, 2], 6^Rational[-1, 2]}}, {{0, 0, 0}, {
         1, 0, 0}, {0.5, 0.5773502691896258, 0.4082482904638631}}]],
      "Triangle"]}, 
    {GrayLevel[0.5], Opacity[0.1], 
     TagBox[
      Polygon3DBox[
       NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}, {Rational[1, 2], 0, 0}}, {{
         0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}, {0.5, 0, 0}}]],
      "Triangle"], 
     {RGBColor[1, 0, 0], PointSize[Large], 
      Point3DBox[
       NCache[{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], 
         Rational[1, 4] 6^Rational[-1, 2]}, {0.625, 0.36084391824351614`, 
        0.10206207261596577`}]]}, 
     {RGBColor[1, 0, 0], PointSize[Large], 
      Point3DBox[
       NCache[{Rational[3, 8], Rational[1, 8] 3^Rational[1, 2], 
         Rational[1, 4] Rational[3, 2]^Rational[1, 2]}, {0.375, 
        0.21650635094610965`, 0.30618621784789724`}]]}}}},
  Axes->False,
  AxesLabel->FormBox["False", TraditionalForm],
  Boxed->False,
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2, -2, 0.8},
  ViewVertical->{0, 0, 1}]], "Output",
 CellChangeTimes->{3.970927463178395*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "points"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"pt1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "8"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"main", " ", "point"}], "*)"}], 
    RowBox[{"pt2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "8"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"above", " ", "center"}], "*)"}], 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"Graphics3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"(*", 
          RowBox[{"Semi", "-", 
           RowBox[{"transparent", " ", "objects", " ", "first"}]}], "*)"}], 
         RowBox[{
          RowBox[{"Opacity", "[", 
           RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.8", ",", "Black"}], "]"}], ",", 
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
          RowBox[{"Line", "/@", "edges"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.1", ",", "Gray"}], "]"}], ",", "Pgamma0plane"}], "}"}], 
        ",", 
        RowBox[{"Lighting", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
      RowBox[{"Graphics3D", "[", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"Red", " ", "points", " ", "on", " ", "top"}], "*)"}], 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", 
         RowBox[{"Point", "[", "pt1", "]"}], ",", 
         RowBox[{"Point", "[", "pt2", "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Black", " ", "arrow", " ", "on", " ", "top"}], "*)"}], 
         "Black", ",", "Thick", ",", 
         RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{"pt1", ",", "pt2"}], "}"}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "9"}], ",", "0.8"}], "}"}]}], ",", 
      RowBox[{"ViewVertical", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.970928424110216*^9, 3.970928424118194*^9}, {
   3.970928557206142*^9, 3.9709285681762*^9}, 3.970928624626227*^9, 
   3.970929615951256*^9}],

Cell[BoxData[
 Graphics3DBox[{{
    {RGBColor[1, 0, 0], Opacity[0], 
     TetrahedronBox[
      NCache[{{0, 0, 0}, {1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
        0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]]}, 
    {GrayLevel[0], AbsoluteThickness[1], Opacity[
     0.8], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
      Line3DBox[
       NCache[{{0, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
         0.5, 0.8660254037844386, 0}}]], 
      Line3DBox[
       NCache[{{0, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}}]], 
      Line3DBox[
       NCache[{{1, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
         0.5, 0.8660254037844386, 0}}]], 
      Line3DBox[
       NCache[{{1, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}}]], 
      Line3DBox[
       NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
         0.2886751345948129, 0.816496580927726}}]]}, 
     {GrayLevel[0.5], Opacity[0.1], 
      TagBox[
       Polygon3DBox[
        NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
          Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
           Rational[1, 2]}, {Rational[1, 2], 0, 0}}, {{
          0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
          0.816496580927726}, {0.5, 0, 0}}]],
       "Triangle"]}}}, 
   {RGBColor[1, 0, 0], PointSize[Large], 
    Point3DBox[
     NCache[{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
       6^Rational[-1, 2]}, {0.625, 0.36084391824351614`, 
      0.10206207261596577`}]], 
    Point3DBox[
     NCache[{
      Rational[3, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
       6^Rational[-1, 2]}, {0.375, 0.36084391824351614`, 
      0.10206207261596577`}]], 
    {GrayLevel[0], Thickness[Large], Arrowheads[0.03], 
     Arrow3DBox[
      NCache[{{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], 
         Rational[1, 4] 6^Rational[-1, 2]}, {
        Rational[3, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
         6^Rational[-1, 2]}}, {{0.625, 0.36084391824351614`, 
       0.10206207261596577`}, {0.375, 0.36084391824351614`, 
       0.10206207261596577`}}]]}}},
  Axes->False,
  Boxed->False,
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2., -9., 0.8},
  ViewVertical->{0., 0., 1.2247448713915887`}]], "Output",
 CellChangeTimes->{3.9709284249510036`*^9, 3.9709285838189116`*^9, 
  3.970928631549184*^9, 3.9709296171613655`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", 
        RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.8", ",", "Black"}], "]"}], ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
       RowBox[{"Line", "/@", "edges"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"--", 
          RowBox[{"-", "semi"}]}], "-", 
         RowBox[{"transparent", " ", 
          RowBox[{"planes", "--"}]}], "-"}], "*)"}], 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.1", ",", "Gray"}], "]"}], ",", "Pgamma0plane", ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"--", 
           RowBox[{"-", "red"}]}], " ", 
          RowBox[{"points", "--"}]}], "-"}], "*)"}], 
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"5", "/", "8"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", " ", 
               RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{"main", " ", "point"}], "*)"}], 
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "/", "8"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", " ", 
               RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}], "\n", 
          "]"}]}], "}"}]}], " ", 
      RowBox[{"(*", 
       RowBox[{"above", " ", "center"}], "*)"}], "}"}], ",", 
     RowBox[{"Lighting", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ViewVertical", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.9709274870141373`*^9, 3.970927856818306*^9}],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], Opacity[0], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]]}, 
   {GrayLevel[0], AbsoluteThickness[1], Opacity[
    0.8], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
        0.2886751345948129, 0.816496580927726}}]]}, 
    {GrayLevel[0.5], Opacity[0.1], 
     TagBox[
      Polygon3DBox[
       NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}, {Rational[1, 2], 0, 0}}, {{
         0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}, {0.5, 0, 0}}]],
      "Triangle"], 
     {RGBColor[1, 0, 0], PointSize[Large], 
      Point3DBox[
       NCache[{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], 
         Rational[1, 4] 6^Rational[-1, 2]}, {0.625, 0.36084391824351614`, 
        0.10206207261596577`}]]}, 
     {RGBColor[1, 0, 0], PointSize[Large], 
      Point3DBox[
       NCache[{Rational[3, 8], Rational[5, 8] 3^Rational[-1, 2], 
         Rational[1, 4] 6^Rational[-1, 2]}, {0.375, 0.36084391824351614`, 
        0.10206207261596577`}]]}}}},
  Axes->False,
  AxesLabel->FormBox["False", TraditionalForm],
  Boxed->False,
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2, -2, 0.8},
  ViewVertical->{0, 0, 1}]], "Output",
 CellChangeTimes->{3.9709274880292196`*^9, 3.970927868401639*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"-", "tetrahedron"}]}], " ", "and", " ", 
     RowBox[{"edges", "--"}]}], "-"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"Tetrahedron", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"edges", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "six"}]}], " ", 
      RowBox[{"points", "--"}]}], "-"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"pts", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"5", "/", "8"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", " ", 
            RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "/", "8"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", " ", 
            RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "/", "8"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "8"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "6", "]"}], "/", "8"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"5", "/", "8"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "8"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "6", "]"}], "/", "8"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "make"}]}], " ", "projections", " ", "of", " ", "those", 
      " ", "points", " ", "down", " ", "to", " ", "z"}], "=", 
     RowBox[{
      RowBox[{"0", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"base", " ", "plane"}], ")"}], "--"}]}], "-"}]}], "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"projPts", "=", 
     RowBox[{"pts", "/.", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_", ",", "z_"}], "}"}], "\[RuleDelayed]", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y", ",", "0"}], "}"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "convex"}]}], " ", "hull", " ", "mesh", " ", "of", " ", 
      RowBox[{"points", "--"}]}], "-"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hull", "=", 
     RowBox[{"ConvexHullMesh", "[", "pts", "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "extract"}]}], " ", "coordinates", " ", "and", " ", "2", 
      "D", " ", "cells", " ", 
      RowBox[{"(", "faces", ")"}], " ", "from", " ", "the", " ", 
      RowBox[{"mesh", "--"}]}], "-"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coords", "=", 
     RowBox[{"MeshCoordinates", "[", "hull", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"cells2", "=", 
     RowBox[{"MeshCells", "[", 
      RowBox[{"hull", ",", "2"}], "]"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"returns", " ", "list", " ", "like", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "indices", "}"}], ",", "..."}], "}"}]}], "*)"}], 
    RowBox[{"(*", 
     RowBox[{
     "convert", " ", "mesh", " ", "cells", " ", "to", " ", "Polygon", " ", 
      "objects"}], "*)"}], 
    RowBox[{"polygons", "=", 
     RowBox[{"Polygon", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"coords", "[", 
          RowBox[{"[", 
           RowBox[{"First", "[", "#", "]"}], "]"}], "]"}], "&"}], "/@", 
        "cells2"}], ")"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "draw"}]}], " ", "tetrahedron", " ", 
      RowBox[{"(", "wireframe", ")"}]}], ",", 
     RowBox[{"hull", " ", "as", " ", "translucent", " ", "solid"}], ",", 
     RowBox[{
      RowBox[{"and", " ", "the", " ", 
       RowBox[{"points", "--"}]}], "-"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Graphics3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"tetrahedron", " ", "wireframe"}], "*)"}], 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"0.9", ",", "Black"}], "]"}], ",", 
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
         RowBox[{"Line", "/@", "edges"}], ",", 
         RowBox[{"(*", 
          RowBox[{
          "downward", " ", "closure", " ", "as", " ", "translucent", " ", 
           "solid", " ", 
           RowBox[{"(", 
            RowBox[{"drawn", " ", "after", " ", "tetra", " ", "so", " ", 
             RowBox[{"it", "'"}], "s", " ", "visible"}], ")"}]}], "*)"}], 
         RowBox[{"Opacity", "[", 
          RowBox[{"0.5", ",", "LightBlue"}], "]"}], ",", 
         RowBox[{"EdgeForm", "[", 
          RowBox[{"{", 
           RowBox[{"Opacity", "[", 
            RowBox[{"0.3", ",", "Black"}], "]"}], "}"}], "]"}], ",", 
         "polygons", ",", 
         RowBox[{"(*", "points", "*)"}], 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"PointSize", "[", "Large", "]"}], ",", 
           RowBox[{"Point", "[", "pts", "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"Lighting", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
     RowBox[{"ViewVertical", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.970927523494314*^9, {3.9709275937734795`*^9, 3.970927794766512*^9}, 
   3.970927837810975*^9, {3.9712287915194416`*^9, 3.9712287961107454`*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], Opacity[0], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]]}, 
   {GrayLevel[0], AbsoluteThickness[1], Opacity[
    0.9], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
        0.2886751345948129, 0.816496580927726}}]]}, 
    {RGBColor[0.87, 0.94, 1], Opacity[0.5], EdgeForm[{GrayLevel[0], Opacity[
     0.3]}], {Polygon3DBox[{{0.625, 0.36084391824351614`, 
       0.10206207261596577`}, {1., 0., 0.}, {0.375, 0.36084391824351614`, 
       0.10206207261596577`}}], 
      Polygon3DBox[{{1., 0., 0.}, {0., 0., 0.}, {0.375, 0.36084391824351614`, 
       0.10206207261596577`}}], 
      Polygon3DBox[{{0.625, 0.36084391824351614`, 0.10206207261596577`}, {
       0.625, 0.21650635094610965`, 0.30618621784789724`}, {1., 0., 0.}}], 
      Polygon3DBox[{{0., 0., 0.}, {1., 0., 0.}, {0.375, 0.21650635094610965`, 
       0.30618621784789724`}}], 
      Polygon3DBox[{{1., 0., 0.}, {0.625, 0.21650635094610965`, 
       0.30618621784789724`}, {0.375, 0.21650635094610965`, 
       0.30618621784789724`}}], 
      Polygon3DBox[{{0., 0., 0.}, {0.375, 0.21650635094610965`, 
       0.30618621784789724`}, {0.375, 0.36084391824351614`, 
       0.10206207261596577`}}], 
      Polygon3DBox[{{0.375, 0.21650635094610965`, 0.30618621784789724`}, {
       0.625, 0.21650635094610965`, 0.30618621784789724`}, {0.375, 
       0.36084391824351614`, 0.10206207261596577`}}], 
      Polygon3DBox[{{0.625, 0.21650635094610965`, 0.30618621784789724`}, {
       0.625, 0.36084391824351614`, 0.10206207261596577`}, {0.375, 
       0.36084391824351614`, 0.10206207261596577`}}]}, 
     {RGBColor[1, 0, 0], PointSize[Large], 
      Point3DBox[
       NCache[{{
         Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
          6^Rational[-1, 2]}, {
         Rational[3, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
          6^Rational[-1, 2]}, {
         Rational[3, 8], Rational[1, 8] 3^Rational[1, 2], Rational[1, 4] 
          Rational[3, 2]^Rational[1, 2]}, {
         Rational[5, 8], Rational[1, 8] 3^Rational[1, 2], Rational[1, 4] 
          Rational[3, 2]^Rational[1, 2]}, {0, 0, 0}, {1, 0, 0}}, {{0.625, 
         0.36084391824351614`, 0.10206207261596577`}, {0.375, 
         0.36084391824351614`, 0.10206207261596577`}, {0.375, 
         0.21650635094610965`, 0.30618621784789724`}, {0.625, 
         0.21650635094610965`, 0.30618621784789724`}, {0, 0, 0}, {1, 0, 
         0}}]]}}}},
  Axes->False,
  Boxed->False,
  ImageSize->{382.5408193876962, 301.1860793956472},
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  PlotRange->All,
  ViewPoint->{5., -2., 0.8},
  ViewVertical->{0., 0., 1.2247448713915887`}]], "Output",
 CellChangeTimes->{
  3.9709275244181557`*^9, {3.970927585639888*^9, 3.970927795079461*^9}, 
   3.970927838147105*^9, 3.9709279588492374`*^9, 3.9709296481093674`*^9, 
   3.971228799020791*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.970929635702648*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Tetrahedron", "[", "Tverts", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VLabels", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\\\\Id\>\"", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Typewriter\>\""}], ",", "16"}], 
       "]"}], ",", 
      RowBox[{"(*", 
       RowBox[{"vertex", " ", "1"}], "*)"}], 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\\\\F\>\"", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Typewriter\>\""}], ",", "16"}], 
       "]"}], ",", 
      RowBox[{"(*", 
       RowBox[{"vertex", " ", "2"}], "*)"}], 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\\\\R_0\>\"", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Typewriter\>\""}], ",", "16"}], 
       "]"}], ",", 
      RowBox[{"(*", 
       RowBox[{"vertex", " ", "3"}], "*)"}], 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\\\\R_1\>\"", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Typewriter\>\""}], ",", "16"}], 
       "]"}]}], "   ", 
     RowBox[{"(*", 
      RowBox[{"vertex", " ", "4"}], "*)"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Helper", " ", "function", " ", "to", " ", "label", " ", "vertices"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"VertexLabel", "[", 
   RowBox[{"pt_", ",", "label_"}], "]"}], ":=", 
  RowBox[{"Text", "[", 
   RowBox[{"label", ",", "pt", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9709297400795603`*^9, 3.9709297400877695`*^9}, {
  3.97092985431119*^9, 3.970929865837462*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "tetrahedron"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Tverts", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"Tetrahedron", "[", "Tverts", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"Example", " ", "points"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "8"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"pt2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "8"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"pt3", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "8"}], ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"LaTeX", "-", 
     RowBox[{
     "style", " ", "labels", " ", "for", " ", "tetrahedron", " ", 
      "vertices"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VLabels", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\[DoubleStruckOne]", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Math\>\""}], ",", 
         "16"}], "]"}], ",", 
       RowBox[{"(*", "Id", "*)"}], 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<F\>\"", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Typewriter\>\""}], ",", "16"}],
         "]"}], ",", 
       RowBox[{"(*", "F", "*)"}], 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"\"\<R\>\"", ",", "0"}], "]"}], ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Typewriter\>\""}], ",", "16"}],
         "]"}], ",", 
       RowBox[{"(*", 
        RowBox[{"R_", "0"}], "*)"}], 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"\"\<R\>\"", ",", "1"}], "]"}], ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Typewriter\>\""}], ",", "16"}],
         "]"}]}], "            ", 
      RowBox[{"(*", 
       RowBox[{"R_", "1"}], "*)"}], "}"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Helper", " ", "function", " ", "to", " ", "label", " ", "vertices"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VertexLabel", "[", 
     RowBox[{"pt_", ",", "label_"}], "]"}], ":=", 
    RowBox[{"Text", "[", 
     RowBox[{"label", ",", "pt", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Graphics3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"Semi", "-", 
          RowBox[{"transparent", " ", "objects", " ", "first"}]}], "*)"}], 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"0.8", ",", "Black"}], "]"}], ",", 
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
         RowBox[{"Line", "/@", "edges"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"0.1", ",", "Gray"}], "]"}], ",", "Pgamma0plane"}], "}"}], 
       ",", 
       RowBox[{"Lighting", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"{", 
       RowBox[{"(*", 
        RowBox[{"Label", " ", "tetrahedron", " ", "vertices"}], "*)"}], 
       RowBox[{
        RowBox[{"Sequence", "@@", 
         RowBox[{"MapThread", "[", 
          RowBox[{"VertexLabel", ",", 
           RowBox[{"{", 
            RowBox[{"Tverts", ",", "VLabels"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"(*", 
         RowBox[{
         "Red", " ", "points", " ", "and", " ", "arrows", " ", "on", " ", 
          "top"}], "*)"}], "Red", ",", 
        RowBox[{"PointSize", "[", "Large", "]"}], ",", 
        RowBox[{"Point", "[", "pt1", "]"}], ",", 
        RowBox[{"Point", "[", "pt2", "]"}], ",", 
        RowBox[{"Point", "[", "pt3", "]"}], ",", "Black", ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{"pt1", ",", "pt2"}], "}"}], "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{"pt1", ",", "pt3"}], "}"}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "9"}], ",", "0.8"}], "}"}]}], ",", 
     RowBox[{"ViewVertical", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.9709298877292757`*^9, 3.9709298877378707`*^9}, 
   3.9709299258183484`*^9}],

Cell[BoxData[
 Graphics3DBox[{{
    {RGBColor[1, 0, 0], Opacity[0], 
     TetrahedronBox[
      NCache[{{0, 0, 0}, {1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
        0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]]}, 
    {GrayLevel[0], AbsoluteThickness[1], Opacity[
     0.8], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
      Line3DBox[
       NCache[{{0, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
         0.5, 0.8660254037844386, 0}}]], 
      Line3DBox[
       NCache[{{0, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}}]], 
      Line3DBox[
       NCache[{{1, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
         0.5, 0.8660254037844386, 0}}]], 
      Line3DBox[
       NCache[{{1, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}}]], 
      Line3DBox[
       NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
         0.2886751345948129, 0.816496580927726}}]]}, 
     {GrayLevel[0.5], Opacity[0.1], 
      TagBox[
       Polygon3DBox[
        NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
          Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
           Rational[1, 2]}, {Rational[1, 2], 0, 0}}, {{
          0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
          0.816496580927726}, {0.5, 0, 0}}]],
       "Triangle"]}}}, {Text3DBox[
     StyleBox["\[DoubleStruckOne]",
      StripOnInput->False,
      FontFamily->"Latin Modern Math",
      FontSize->16], {0, 0, 0}, {1, 1}], Text3DBox[
     StyleBox["\<\"F\"\>",
      StripOnInput->False,
      FontFamily->"Typewriter",
      FontSize->16], {1, 0, 0}, {1, 1}], Text3DBox[
     StyleBox[
      SubscriptBox["\<\"R\"\>", "0"],
      StripOnInput->False,
      FontFamily->"Typewriter",
      FontSize->16], 
     NCache[{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
      0.5, 0.8660254037844386, 0}], {1, 1}], Text3DBox[
     StyleBox[
      SubscriptBox["\<\"R\"\>", "1"],
      StripOnInput->False,
      FontFamily->"Typewriter",
      FontSize->16], 
     NCache[{Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
       Rational[1, 2]}, {0.5, 0.2886751345948129, 0.816496580927726}], {1, 
     1}], 
    {RGBColor[1, 0, 0], PointSize[Large], 
     Point3DBox[
      NCache[{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], 
        Rational[1, 4] 6^Rational[-1, 2]}, {0.625, 0.36084391824351614`, 
       0.10206207261596577`}]], 
     Point3DBox[
      NCache[{Rational[3, 8], Rational[5, 8] 3^Rational[-1, 2], 
        Rational[1, 4] 6^Rational[-1, 2]}, {0.375, 0.36084391824351614`, 
       0.10206207261596577`}]], 
     Point3DBox[NCache[{Rational[5, 8], 0, 0}, {0.625, 0, 0}]], 
     {GrayLevel[0], Thickness[Large], Arrowheads[0.03], 
      Arrow3DBox[
       NCache[{{
         Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
          6^Rational[-1, 2]}, {
         Rational[3, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
          6^Rational[-1, 2]}}, {{0.625, 0.36084391824351614`, 
        0.10206207261596577`}, {0.375, 0.36084391824351614`, 
        0.10206207261596577`}}]], 
      Arrow3DBox[
       NCache[{{
         Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
          6^Rational[-1, 2]}, {Rational[5, 8], 0, 0}}, {{0.625, 
         0.36084391824351614`, 0.10206207261596577`}, {0.625, 0, 0}}]]}}}},
  Axes->False,
  Boxed->False,
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2, -9, 0.8},
  ViewVertical->{0, 0, 1}]], "Output",
 CellChangeTimes->{3.970929888592845*^9, 3.9709299269567027`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tverts", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "=", 
    RowBox[{"Tetrahedron", "[", "Tverts", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"pt1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "/", "8"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", " ", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pt2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "8"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", " ", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/", "24"}], ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "6", "]"}], "/", "24"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"pt3", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"5", "/", "8"}], ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Proper", " ", "fonts"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IdLabel", "=", 
   RowBox[{"Style", "[", 
    RowBox[{"\[DoubleStruckOne]", ",", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Math\>\""}], ",", 
     "20"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FLabel", "=", 
   RowBox[{"Style", "[", 
    RowBox[{"\"\<F\>\"", ",", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Courier New\>\""}], ",", "20"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"R0Label", "=", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"Subscript", "[", 
      RowBox[{"\"\<R\>\"", ",", "0"}], "]"}], ",", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Courier New\>\""}], ",", "20"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R1Label", "=", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"\"\<R\>\"", ",", "1"}], "]"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Courier New\>\""}], ",", "20"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VertexLabel", "[", 
    RowBox[{"pt_", ",", "label_"}], "]"}], ":=", 
   RowBox[{"Text", "[", 
    RowBox[{"label", ",", "pt", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", 
        RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.8", ",", "Black"}], "]"}], ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
       RowBox[{"Line", "/@", "edges"}], ",", 
       RowBox[{"Opacity", "[", 
        RowBox[{"0.1", ",", "Gray"}], "]"}], ",", "Pgamma0plane"}], "}"}], 
     ",", 
     RowBox[{"Lighting", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"(*", 
      RowBox[{
      "Vertex", " ", "labels", " ", "with", " ", "proper", " ", "fonts"}], 
      "*)"}], 
     RowBox[{
      RowBox[{"Sequence", "@@", 
       RowBox[{"MapThread", "[", 
        RowBox[{"VertexLabel", ",", 
         RowBox[{"{", 
          RowBox[{"Tverts", ",", 
           RowBox[{"{", 
            RowBox[{
            "IdLabel", ",", "FLabel", ",", "R0Label", ",", "R1Label"}], 
            "}"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"(*", 
       RowBox[{"Red", " ", "points", " ", "and", " ", "arrows"}], "*)"}], 
      "Red", ",", 
      RowBox[{"PointSize", "[", "Large", "]"}], ",", 
      RowBox[{"Point", "[", "pt1", "]"}], ",", 
      RowBox[{"Point", "[", "pt2", "]"}], ",", 
      RowBox[{"Point", "[", "pt3", "]"}], ",", "Black", ",", "Thick", ",", 
      RowBox[{"Arrowheads", "[", "0.03", "]"}], ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{"pt1", ",", "pt2"}], "}"}], "]"}], ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{"pt1", ",", "pt3"}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "9"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ViewVertical", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.9709299749923553`*^9, 3.9709299750013294`*^9}}],

Cell[BoxData[
 Graphics3DBox[{{
    {RGBColor[1, 0, 0], Opacity[0], 
     TetrahedronBox[
      NCache[{{0, 0, 0}, {1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
        0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]]}, 
    {GrayLevel[0], AbsoluteThickness[1], Opacity[
     0.8], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
      Line3DBox[
       NCache[{{0, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
         0.5, 0.8660254037844386, 0}}]], 
      Line3DBox[
       NCache[{{0, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}}]], 
      Line3DBox[
       NCache[{{1, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
         0.5, 0.8660254037844386, 0}}]], 
      Line3DBox[
       NCache[{{1, 0, 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
         0.816496580927726}}]], 
      Line3DBox[
       NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
         0.2886751345948129, 0.816496580927726}}]]}, 
     {GrayLevel[0.5], Opacity[0.1], 
      TagBox[
       Polygon3DBox[
        NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
          Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
           Rational[1, 2]}, {Rational[1, 2], 0, 0}}, {{
          0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
          0.816496580927726}, {0.5, 0, 0}}]],
       "Triangle"]}}}, {Text3DBox[
     StyleBox["\[DoubleStruckOne]",
      StripOnInput->False,
      FontFamily->"Latin Modern Math",
      FontSize->20], {0, 0, 0}, {1, 1}], Text3DBox[
     StyleBox["\<\"F\"\>",
      StripOnInput->False,
      FontFamily->"Courier New",
      FontSize->20], {1, 0, 0}, {1, 1}], Text3DBox[
     StyleBox[
      SubscriptBox["\<\"R\"\>", "0"],
      StripOnInput->False,
      FontFamily->"Courier New",
      FontSize->20], 
     NCache[{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
      0.5, 0.8660254037844386, 0}], {1, 1}], Text3DBox[
     StyleBox[
      SubscriptBox["\<\"R\"\>", "1"],
      StripOnInput->False,
      FontFamily->"Courier New",
      FontSize->20], 
     NCache[{Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
       Rational[1, 2]}, {0.5, 0.2886751345948129, 0.816496580927726}], {1, 
     1}], 
    {RGBColor[1, 0, 0], PointSize[Large], 
     Point3DBox[
      NCache[{Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], 
        Rational[1, 4] 6^Rational[-1, 2]}, {0.625, 0.36084391824351614`, 
       0.10206207261596577`}]], 
     Point3DBox[
      NCache[{Rational[3, 8], Rational[5, 8] 3^Rational[-1, 2], 
        Rational[1, 4] 6^Rational[-1, 2]}, {0.375, 0.36084391824351614`, 
       0.10206207261596577`}]], 
     Point3DBox[NCache[{Rational[5, 8], 0, 0}, {0.625, 0, 0}]], 
     {GrayLevel[0], Thickness[Large], Arrowheads[0.03], 
      Arrow3DBox[
       NCache[{{
         Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
          6^Rational[-1, 2]}, {
         Rational[3, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
          6^Rational[-1, 2]}}, {{0.625, 0.36084391824351614`, 
        0.10206207261596577`}, {0.375, 0.36084391824351614`, 
        0.10206207261596577`}}]], 
      Arrow3DBox[
       NCache[{{
         Rational[5, 8], Rational[5, 8] 3^Rational[-1, 2], Rational[1, 4] 
          6^Rational[-1, 2]}, {Rational[5, 8], 0, 0}}, {{0.625, 
         0.36084391824351614`, 0.10206207261596577`}, {0.625, 0, 0}}]]}}}},
  Axes->False,
  Boxed->False,
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2, -9, 0.8},
  ViewVertical->{0, 0, 1}]], "Output",
 CellChangeTimes->{3.9709299758495183`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Needs", "[", "\"\<MaTeX`\>\"", "]"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VertexLabel", "[", 
   RowBox[{"pt_", ",", "label_"}], "]"}], ":=", 
  RowBox[{"Text", "[", 
   RowBox[{
    RowBox[{"MaTeX", "[", 
     RowBox[{"label", ",", 
      RowBox[{"Magnification", "\[Rule]", "1.5"}]}], "]"}], ",", "pt", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "\n"}], "Input",
 CellChangeTimes->{{3.9709299982263656`*^9, 3.9709299982410965`*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Get","noopen",
   "\"Cannot open \\!\\(\\*RowBox[{\\\"\\\\\\\"MaTeX`\\\\\\\"\\\"}]\\).\"",2,
   552,13,28556310374257821752,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.970929999121071*^9}],

Cell[BoxData[
 TemplateBox[{
  "Needs","nocont",
   "\"Context \\!\\(\\*RowBox[{\\\"\\\\\\\"MaTeX`\\\\\\\"\\\"}]\\) was not \
created when Needs was evaluated.\"",2,552,14,28556310374257821752,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.970929999126815*^9}],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{3.970929999156505*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"-", "tetrahedron"}]}], " ", "and", " ", 
     RowBox[{"edges", "--"}]}], "-"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"Tetrahedron", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"edges", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "six"}]}], " ", 
      RowBox[{"points", "--"}]}], "-"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pts", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "4"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "12"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"2", "/", "3"}], "]"}], "/", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "4"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "/", "4"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "12"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"2", "/", "3"}], "]"}], "/", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "/", "4"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "make"}]}], " ", "projections", " ", "of", " ", "those", 
      " ", "points", " ", "down", " ", "to", " ", "z"}], "=", 
     RowBox[{
      RowBox[{"0", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"base", " ", "plane"}], ")"}], "--"}]}], "-"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"projPts", "=", 
     RowBox[{"pts", "/.", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_", ",", "z_"}], "}"}], "\[RuleDelayed]", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y", ",", "0"}], "}"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "convex"}]}], " ", "hull", " ", "mesh", " ", "of", " ", 
      "points"}], "+", 
     RowBox[{"their", " ", 
      RowBox[{"projections", "--"}]}], "-"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hull", "=", 
     RowBox[{"ConvexHullMesh", "[", 
      RowBox[{"Join", "[", 
       RowBox[{"pts", ",", "projPts"}], "]"}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "extract"}]}], " ", "coordinates", " ", "and", " ", "2", 
      "D", " ", "cells", " ", 
      RowBox[{"(", "faces", ")"}], " ", "from", " ", "the", " ", 
      RowBox[{"mesh", "--"}]}], "-"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coords", "=", 
     RowBox[{"MeshCoordinates", "[", "hull", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"cells2", "=", 
     RowBox[{"MeshCells", "[", 
      RowBox[{"hull", ",", "2"}], "]"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"returns", " ", "list", " ", "like", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "indices", "}"}], ",", "..."}], "}"}]}], "*)"}], 
    RowBox[{"(*", 
     RowBox[{
     "convert", " ", "mesh", " ", "cells", " ", "to", " ", "Polygon", " ", 
      "objects"}], "*)"}], 
    RowBox[{"polygons", "=", 
     RowBox[{"Polygon", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"coords", "[", 
          RowBox[{"[", 
           RowBox[{"First", "[", "#", "]"}], "]"}], "]"}], "&"}], "/@", 
        "cells2"}], ")"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "draw"}]}], " ", "tetrahedron", " ", 
      RowBox[{"(", "wireframe", ")"}]}], ",", 
     RowBox[{"hull", " ", "as", " ", "translucent", " ", "solid"}], ",", 
     RowBox[{
      RowBox[{"and", " ", "the", " ", 
       RowBox[{"points", "--"}]}], "-"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Graphics3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"tetrahedron", " ", "wireframe"}], "*)"}], 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"0.1", ",", "Blue"}], "]"}], ",", "Palpha0plane", ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"0.9", ",", "Black"}], "]"}], ",", 
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
         RowBox[{"Line", "/@", "edges"}], ",", 
         RowBox[{"(*", 
          RowBox[{
          "downward", " ", "closure", " ", "as", " ", "translucent", " ", 
           "solid", " ", 
           RowBox[{"(", 
            RowBox[{"drawn", " ", "after", " ", "tetra", " ", "so", " ", 
             RowBox[{"it", "'"}], "s", " ", "visible"}], ")"}]}], "*)"}], 
         RowBox[{"Opacity", "[", 
          RowBox[{"0.5", ",", "LightOrange"}], "]"}], ",", 
         RowBox[{"EdgeForm", "[", 
          RowBox[{"{", 
           RowBox[{"Opacity", "[", 
            RowBox[{"0.3", ",", "Black"}], "]"}], "}"}], "]"}], ",", 
         "polygons", ",", 
         RowBox[{"(*", "points", "*)"}], 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"PointSize", "[", "Large", "]"}], ",", 
           RowBox[{"Point", "[", "pts", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", 
           RowBox[{"PointSize", "[", "Large", "]"}], ",", 
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], "/", "3"}], ",", 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                RowBox[{"2", "/", "3"}], "]"}], "/", "2"}]}], "}"}], "]"}]}], 
          "}"}]}], "}"}], ",", 
       RowBox[{"Lighting", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
     RowBox[{"ViewVertical", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.970932582202205*^9, 3.970932691980036*^9}, {
  3.970973767205117*^9, 3.970973825700071*^9}, {3.970973941624805*^9, 
  3.9709739841281*^9}, {3.9709740296501937`*^9, 3.9709740748434486`*^9}, {
  3.9709744314095774`*^9, 3.9709744417224684`*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[0, 0, 1], Opacity[0.1], 
    TagBox[
     Polygon3DBox[
      NCache[{{0, 0, 0}, {1, 0, 0}, {
        Rational[1, 2], 3^Rational[-1, 2], 6^Rational[-1, 2]}}, {{0, 0, 0}, {
        1, 0, 0}, {0.5, 0.5773502691896258, 0.4082482904638631}}]],
     "Triangle"]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]]}, 
   {GrayLevel[0], AbsoluteThickness[1], Opacity[
    0.9], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
        0.2886751345948129, 0.816496580927726}}]]}, 
    {RGBColor[1, 0.9, 0.8], Opacity[0.5], EdgeForm[{GrayLevel[0], Opacity[
     0.3]}], {Polygon3DBox[{{0.75, 0.4330127018922193, 0.}, {1., 0., 0.}, {
       0.25, 0.4330127018922193, 0.}}], 
      Polygon3DBox[{{1., 0., 0.}, {0., 0., 0.}, {0.25, 0.4330127018922193, 
       0.}}], Polygon3DBox[{{0.75, 0.14433756729740646`, 
       0.4082482904638631}, {1., 0., 0.}, {0.75, 0.4330127018922193, 0.}}], 
      Polygon3DBox[{{0., 0., 0.}, {1., 0., 0.}, {0.25, 0.14433756729740646`, 
       0.4082482904638631}}], 
      Polygon3DBox[{{1., 0., 0.}, {0.75, 0.14433756729740646`, 
       0.4082482904638631}, {0.25, 0.14433756729740646`, 
       0.4082482904638631}}], 
      Polygon3DBox[{{0., 0., 0.}, {0.25, 0.14433756729740646`, 
       0.4082482904638631}, {0.25, 0.4330127018922193, 0.}}], 
      Polygon3DBox[{{0.25, 0.14433756729740646`, 0.4082482904638631}, {0.75, 
       0.14433756729740646`, 0.4082482904638631}, {0.25, 0.4330127018922193, 
       0.}}], Polygon3DBox[{{0.75, 0.14433756729740646`, 
       0.4082482904638631}, {0.75, 0.4330127018922193, 0.}, {0.25, 
       0.4330127018922193, 0.}}]}, 
     {RGBColor[1, 0, 0], PointSize[Large], 
      Point3DBox[
       NCache[{{
         Rational[1, 4], Rational[1, 4] 3^Rational[-1, 2], 6^
          Rational[-1, 2]}, {
         Rational[1, 4], Rational[1, 4] 3^Rational[1, 2], 0}, {
         Rational[3, 4], Rational[1, 4] 3^Rational[-1, 2], 6^
          Rational[-1, 2]}, {
         Rational[3, 4], Rational[1, 4] 3^Rational[1, 2], 0}, {0, 0, 0}, {1, 
         0, 0}}, {{0.25, 0.14433756729740646`, 0.4082482904638631}, {
         0.25, 0.4330127018922193, 0}, {0.75, 0.14433756729740646`, 
         0.4082482904638631}, {0.75, 0.4330127018922193, 0}, {0, 0, 0}, {1, 0,
          0}}]]}, 
     {RGBColor[0, 0, 1], PointSize[Large], 
      Point3DBox[
       NCache[{Rational[1, 2], 3^Rational[-1, 2], 6^Rational[-1, 2]}, {0.5, 
        0.5773502691896258, 0.4082482904638631}]]}}}},
  Axes->False,
  Boxed->False,
  ImageSize->{362.66455442667854`, 296.30097032451835`},
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  PlotRange->All,
  ViewPoint->{5.083771465750768, -1.840142897973497, 0.6396419303454007},
  ViewVertical->{0.03473844687434844, 0.009936239377369607, 
   1.2239602895942137`}]], "Output",
 CellChangeTimes->{
  3.9709325409448986`*^9, 3.9709326927437854`*^9, 3.970973718856611*^9, {
   3.970973800965411*^9, 3.9709738283424788`*^9}, 3.9709739861442485`*^9, {
   3.970974030394339*^9, 3.9709740754574103`*^9}, {3.9709744324714613`*^9, 
   3.9709744434718013`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Vertices", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"Tetrahedron", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"edges", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Define", " ", "the", " ", "top", " ", "and", " ", "bottom", " ", "edge", 
     " ", "points"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"A", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Internal", " ", "points", " ", "only"}], "\[LongDash]", 
     RowBox[{
      RowBox[{"skip", " ", "t"}], "=", 
      RowBox[{
       RowBox[{"0", " ", "and", " ", "t"}], "=", "1"}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"pointsX", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "t"}], ")"}], " ", "A"}], "+", 
        RowBox[{"t", " ", "B"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"1", "/", "7"}], ",", 
         RowBox[{"6", "/", "7"}], ",", 
         RowBox[{"1", "/", "7"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Create", " ", "planes", " ", "and", " ", "their", " ", "intersections", 
     " ", "with", " ", "the", " ", "tetrahedron"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"planes", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"InfinitePlane", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "X"}], "}"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"X", ",", "pointsX"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"planeIntersections", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RegionIntersection", "[", 
        RowBox[{"T", ",", "p"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "planes"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vBottom", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"vTop", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"p1", "=", 
     RowBox[{"vBottom", "+", 
      RowBox[{"0.3", " ", 
       RowBox[{"(", 
        RowBox[{"vTop", "-", "vBottom"}], ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"p2", "=", 
     RowBox[{"vBottom", "+", 
      RowBox[{"0.7", " ", 
       RowBox[{"(", 
        RowBox[{"vTop", "-", "vBottom"}], ")"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"offset", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.07"}], ",", "0", ",", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"arrow", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Glow", "[", "Black", "]"}], ",", "Thick", ",", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"p1", "+", "offset"}], ",", 
            RowBox[{"p2", "+", "offset"}]}], "}"}], "]"}], ",", 
         RowBox[{"RenderOrder", "\[Rule]", "10"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Graphics3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", "0", "]"}], ",", "LightGray", ",", "T", ",", 
         "Black", ",", 
         RowBox[{"AbsoluteThickness", "[", "1.2", "]"}], ",", 
         RowBox[{"Line", "/@", "edges"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
             RowBox[{
              RowBox[{"ColorData", "[", "\"\<Rainbow\>\"", "]"}], "[", 
              RowBox[{"i", "/", 
               RowBox[{"Length", "[", "planeIntersections", "]"}]}], "]"}], 
             ",", 
             RowBox[{"planeIntersections", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "planeIntersections", "]"}]}], "}"}]}], 
          "]"}], ",", "arrow"}], "}"}], ",", 
       RowBox[{"Lighting", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
     RowBox[{"ViewVertical", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}], "\n", 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.9709795874371357`*^9, 3.970979587442299*^9}, 
   3.9709796224794083`*^9, {3.9713534270746713`*^9, 3.9713534458658686`*^9}, {
   3.9713534814831543`*^9, 3.9713535005266275`*^9}, 3.9713535533342714`*^9, {
   3.9713536278831882`*^9, 3.971353628033548*^9}, 3.971353751862672*^9, {
   3.97135383352493*^9, 3.9713538677753935`*^9}, {3.9713539117677*^9, 
   3.9713539502551613`*^9}, 3.971354351206215*^9}],

Cell[BoxData[
 Graphics3DBox[
  {GrayLevel[0.85], Opacity[0], 
   TetrahedronBox[
    NCache[{{0, 0, 0}, {1, 0, 0}, {
      Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
      Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
       Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
      0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
      0.816496580927726}}]], 
   {GrayLevel[0], AbsoluteThickness[
    1.2], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
        0.2886751345948129, 0.816496580927726}}]]}, {
     {RGBColor[0.246296, 0.31595666666666666`, 0.80044], Opacity[0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[1, 14] 3^Rational[-1, 2] + 
           Rational[3, 7] 3^Rational[1, 2], Rational[1, 7] 
           Rational[2, 3]^Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.7835467939002063, 0.11664236870396086`}}]],
       "Triangle"]}, 
     {RGBColor[0.324106, 0.6089696666666666, 0.7083413333333334], Opacity[
      0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[1, 7] 3^Rational[-1, 2] + 
           Rational[5, 14] 3^Rational[1, 2], Rational[2, 7] 
           Rational[2, 3]^Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.7010681840159741, 0.23328473740792172`}}]],
       "Triangle"]}, 
     {RGBColor[0.513417, 0.72992, 0.440682], Opacity[0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[5, 14] 3^Rational[1, 2], Rational[1, 7] 
           6^Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.6185895741317419, 0.34992710611188255`}}]],
       "Triangle"]}, 
     {RGBColor[0.764712, 0.7283023333333333, 0.27360833333333334`], Opacity[
      0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[2, 7] 3^Rational[-1, 2] + 
           Rational[3, 14] 3^Rational[1, 2], Rational[4, 7] 
           Rational[2, 3]^Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.5361109642475096, 0.46656947481584343`}}]],
       "Triangle"]}, 
     {RGBColor[0.901627, 0.5398719999999999, 0.208366], Opacity[0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[5, 14] 3^Rational[-1, 2] + 
           Rational[1, 7] 3^Rational[1, 2], Rational[5, 7] 
           Rational[2, 3]^Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.4536323543632774, 0.5832118435198044}}]],
       "Triangle"]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Opacity[0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[3, 14] 3^Rational[1, 2], Rational[2, 7] 
           6^Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.3711537444790451, 0.6998542122237651}}]],
       "Triangle"]}}, 
    {Thickness[Large], Glow[], 
     StyleBox[
      Arrow3DBox[{{0.07999999999999999, 0.08660254037844388, 
       0.2449489742783178}, {0.27999999999999997`, 0.20207259421636903`, 
       0.5715476066494082}}],
      StripOnInput->False,
      $CellContext`RenderOrder -> 10]}}},
  Axes->False,
  Boxed->False,
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2, -2, 0.8},
  ViewVertical->{0, 0, 1}]], "Output",
 CellChangeTimes->{{3.9713534829162097`*^9, 3.971353502973724*^9}, 
   3.971353554550688*^9, 3.9713536289209437`*^9, {3.971353835056713*^9, 
   3.9713538682417126`*^9}, {3.9713539134051733`*^9, 3.971353951457263*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p1", "=", 
    RowBox[{"A", "+", 
     RowBox[{"0.25", " ", 
      RowBox[{"(", 
       RowBox[{"B", "-", "A"}], ")"}]}]}]}], ";", 
   RowBox[{"(*", 
    RowBox[{"start", " ", "25", "%", " ", "along", " ", "AB"}], "*)"}], 
   RowBox[{"p2", "=", 
    RowBox[{"A", "+", 
     RowBox[{"0.75", " ", 
      RowBox[{"(", 
       RowBox[{"B", "-", "A"}], ")"}]}]}]}], ";", 
   RowBox[{"(*", 
    RowBox[{"end", " ", "75", "%", " ", "along", " ", "AB"}], "*)"}], 
   RowBox[{"mid", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p1", "+", "p2"}], ")"}], "/", "2"}]}], ";"}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "shift", " ", "arrow", " ", "off", " ", "the", " ", "tetrahedron"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"shift", "=", 
    RowBox[{"{", 
     RowBox[{"0.1", ",", "0", ",", "0.17"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"p1s", "=", 
   RowBox[{"p1", "+", "shift"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p2s", "=", 
   RowBox[{"p2", "+", "shift"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"mids", "=", 
    RowBox[{"mid", "+", "shift"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"arrowGraphic", "=", 
   RowBox[{"{", 
    RowBox[{"Thick", ",", "Black", ",", 
     RowBox[{"Arrowheads", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.04", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"start", " ", "arrowhead"}], ",", "flipped"}], "*)"}], 
        RowBox[{"{", 
         RowBox[{"0.04", ",", "1", ",", "1"}], "}"}]}], "     ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"end", " ", "arrowhead"}], ",", "normal"}], "*)"}], "}"}], 
      "]"}], ",", 
     RowBox[{"Arrow", "[", 
      RowBox[{"{", 
       RowBox[{"p1s", ",", "p2s"}], "}"}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.971354355244755*^9, 3.9713543552514725`*^9}, {
   3.9713544926027617`*^9, 3.9713545851152315`*^9}, 3.971354641929795*^9, 
   3.971354744020002*^9, 3.9713547941894236`*^9, {3.971354859676082*^9, 
   3.9713548744082975`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Graphics3D", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Tnoface", ",", "Black", ",", 
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
        RowBox[{"Line", "/@", "edges"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
            RowBox[{
             RowBox[{"ColorData", "[", "\"\<Rainbow\>\"", "]"}], "[", 
             RowBox[{"i", "/", 
              RowBox[{"Length", "[", "planeIntersections", "]"}]}], "]"}], 
            ",", 
            RowBox[{"planeIntersections", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "planeIntersections", "]"}]}], "}"}]}], 
         "]"}], ",", "arrowGraphic"}], "   ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"\[LeftArrow]", 
          RowBox[{"only", " ", "this"}]}], ",", 
         RowBox[{"no", " ", "other", " ", 
          RowBox[{"Arrow", "[", "]"}], " ", "calls"}]}], "*)"}], "}"}], ",", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
    RowBox[{"ViewVertical", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}], "\n", 
  "\n"}]], "Input",
 CellChangeTimes->{{3.971354023105424*^9, 3.971354043597197*^9}, 
   3.971354367120077*^9, {3.971354435059159*^9, 3.9713544387124453`*^9}, {
   3.971354666621975*^9, 3.971354676893074*^9}, {3.9713547127320585`*^9, 
   3.971354719409568*^9}, 3.971354801317673*^9, 3.971354894701887*^9}],

Cell[BoxData[
 Graphics3DBox[{
   {EdgeForm[None], FaceForm[None, None], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]]}, 
   {GrayLevel[0], AbsoluteThickness[
    1], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
        0.2886751345948129, 0.816496580927726}}]]}, {
     {RGBColor[0.24882857142857143`, 0.264202, 0.7825611428571428], Opacity[
      0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
          1, 0, 0}, {0.5, 0.8660254037844386, 0}}]],
       "Triangle"]}, 
     {RGBColor[0.2888631428571429, 0.5431845714285714, 0.7666072857142857], 
      Opacity[0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[4, 3] 3^Rational[-1, 2], Rational[1, 3] 
           6^Rational[-1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.769800358919501, 0.13608276348795434`}}]],
       "Triangle"]}, 
     {RGBColor[0.41993314285714284`, 0.6952647142857142, 0.555374], Opacity[
      0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[7, 6] 3^Rational[-1, 2], Rational[1, 3] 
           Rational[2, 3]^Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.6735753140545635, 0.2721655269759087}}]],
       "Triangle"]}, 
     {RGBColor[0.6215634285714287, 0.743557, 0.3500992857142857], Opacity[
      0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[1, 4] 3^Rational[-1, 2] + 
           Rational[1, 4] 3^Rational[1, 2], 6^Rational[-1, 2]}}, {{0, 0, 0}, {
          1, 0, 0}, {0.5, 0.5773502691896257, 0.4082482904638631}}]],
       "Triangle"]}, 
     {RGBColor[0.8241045714285714, 0.6995635714285714, 0.25042971428571426`], 
      Opacity[0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[5, 6] 3^Rational[-1, 2], Rational[2, 3] 
           Rational[2, 3]^Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.48112522432468824`, 0.5443310539518174}}]],
       "Triangle"]}, 
     {RGBColor[0.9023275714285715, 0.49078171428571427`, 0.199022], Opacity[
      0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[2, 3] 3^Rational[-1, 2], Rational[5, 3] 
           6^Rational[-1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.3849001794597505, 0.6804138174397718}}]],
       "Triangle"]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Opacity[0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
           Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 0.2886751345948129, 
          0.816496580927726}}]],
       "Triangle"]}}, 
    {GrayLevel[0], Thickness[Large], 
     Arrowheads[{{0.04, 0, -1}, {0.04, 1, 1}}], 
     Arrow3DBox[{{0.6, 0.7216878364870322, 0.3741241452319315}, {0.6, 
      0.4330127018922193, 0.7823724356957945}}]}}},
  Axes->False,
  Boxed->False,
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2, -2, 0.8},
  ViewVertical->{0, 0, 1}]], "Output",
 CellChangeTimes->{{3.9713540241451297`*^9, 3.971354044412711*^9}, 
   3.9713543681619854`*^9, {3.9713544358969927`*^9, 3.9713544391106763`*^9}, {
   3.971354503095048*^9, 3.9713545864044557`*^9}, {3.971354644513131*^9, 
   3.9713546683197503`*^9}, {3.9713547212009277`*^9, 3.97135474869567*^9}, {
   3.9713548628769283`*^9, 3.9713548962084365`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pointsX", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "t"}], ")"}], " ", "A"}], "+", 
       RowBox[{"t", " ", "B"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "1", ",", 
        RowBox[{"1", "/", "6"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Create", " ", "the", " ", "7", " ", "planes", " ", "and", " ", "their", 
    " ", "intersections", " ", "with", " ", "T"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"planes", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"InfinitePlane", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "X"}], "}"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"X", ",", "pointsX"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"planeIntersections", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"RegionIntersection", "[", 
      RowBox[{"T", ",", "p"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "planes"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Tnoface", ",", "Black", ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
       RowBox[{"Line", "/@", "edges"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Rainbow", "-", 
          RowBox[{"colored", " ", "planes"}]}], ",", 
         RowBox[{"semi", "-", "transparent"}]}], "*)"}], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
           RowBox[{
            RowBox[{"ColorData", "[", "\"\<Rainbow\>\"", "]"}], "[", 
            RowBox[{"i", "/", "7"}], "]"}], ",", 
           RowBox[{"planeIntersections", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"Lighting", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ViewVertical", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.970978255075911*^9, 3.970978278902941*^9}, 
   3.970978379311302*^9, {3.971353644709403*^9, 3.971353644893771*^9}, {
   3.9713543905447845`*^9, 3.971354408067858*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {EdgeForm[None], FaceForm[None, None], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]]}, 
   {GrayLevel[0], AbsoluteThickness[
    1], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
        0.2886751345948129, 0.816496580927726}}]]}, {
     {RGBColor[0.24882857142857143`, 0.264202, 0.7825611428571428], Opacity[
      0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
          1, 0, 0}, {0.5, 0.8660254037844386, 0}}]],
       "Triangle"]}, 
     {RGBColor[0.2888631428571429, 0.5431845714285714, 0.7666072857142857], 
      Opacity[0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[4, 3] 3^Rational[-1, 2], Rational[1, 3] 
           6^Rational[-1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.769800358919501, 0.13608276348795434`}}]],
       "Triangle"]}, 
     {RGBColor[0.41993314285714284`, 0.6952647142857142, 0.555374], Opacity[
      0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[7, 6] 3^Rational[-1, 2], Rational[1, 3] 
           Rational[2, 3]^Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.6735753140545635, 0.2721655269759087}}]],
       "Triangle"]}, 
     {RGBColor[0.6215634285714287, 0.743557, 0.3500992857142857], Opacity[
      0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[1, 4] 3^Rational[-1, 2] + 
           Rational[1, 4] 3^Rational[1, 2], 6^Rational[-1, 2]}}, {{0, 0, 0}, {
          1, 0, 0}, {0.5, 0.5773502691896257, 0.4082482904638631}}]],
       "Triangle"]}, 
     {RGBColor[0.8241045714285714, 0.6995635714285714, 0.25042971428571426`], 
      Opacity[0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[5, 6] 3^Rational[-1, 2], Rational[2, 3] 
           Rational[2, 3]^Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.48112522432468824`, 0.5443310539518174}}]],
       "Triangle"]}, 
     {RGBColor[0.9023275714285715, 0.49078171428571427`, 0.199022], Opacity[
      0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[2, 3] 3^Rational[-1, 2], Rational[5, 3] 
           6^Rational[-1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 
          0.3849001794597505, 0.6804138174397718}}]],
       "Triangle"]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Opacity[0.6], 
      TagBox[
       Polygon3DBox[
        NCache[{{0, 0, 0}, {1, 0, 0}, {
          Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
           Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {0.5, 0.2886751345948129, 
          0.816496580927726}}]],
       "Triangle"]}}}},
  Axes->False,
  Boxed->False,
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2, -2, 0.8},
  ViewVertical->{0, 0, 1}]], "Output",
 CellChangeTimes->{
  3.9709782799491405`*^9, 3.9709783803852234`*^9, 3.9713536454094067`*^9, {
   3.9713543937952633`*^9, 3.971354408626747*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Vertices", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"R0", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"R1", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Id", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"Tetrahedron", "[", 
      RowBox[{"{", 
       RowBox[{"R0", ",", "R1", ",", "F", ",", "Id"}], "}"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"edges", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"R0", ",", "R1", ",", "F", ",", "Id"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "\[Beta]", " ", "planes", " ", "between", " ", "faces", " ", "R0R1F", 
      " ", "and", " ", "R0R1Id"}], ",", 
     RowBox[{
      RowBox[{"using", " ", "4"}], "-", 
      RowBox[{"edge", " ", "construction"}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"betaPlanes", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"pR0F", ",", "pR1F", ",", "pR0Id", ",", "pR1Id"}], "}"}], 
         ",", 
         RowBox[{
          RowBox[{"pR0F", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], " ", "R0"}], "+", 
            RowBox[{"t", " ", "F"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"pR1F", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], " ", "R1"}], "+", 
            RowBox[{"t", " ", "F"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"pR0Id", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], " ", "R0"}], "+", 
            RowBox[{"t", " ", "Id"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"pR1Id", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "t"}], ")"}], " ", "R1"}], "+", 
            RowBox[{"t", " ", "Id"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"InfinitePlane", "[", 
           RowBox[{"{", 
            RowBox[{"pR0F", ",", "pR1F", ",", "pR0Id"}], "}"}], "]"}]}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0.05", ",", "0.95", ",", "0.15"}], "}"}]}], "  ", 
      RowBox[{"(*", 
       RowBox[{
       "skip", " ", "exact", " ", "0", " ", "and", " ", "1", " ", "to", " ", 
        "avoid", " ", "degeneracy"}], "*)"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Intersect", " ", "planes", " ", "with", " ", "the", " ", "tetrahedron"}],
     "*)"}], "\n", 
   RowBox[{
    RowBox[{"betaIntersections", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RegionIntersection", "[", 
        RowBox[{"T", ",", "p"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "betaPlanes"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "Visualization", "*)"}], "\n", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Graphics3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", "0", "]"}], ",", "LightGray", ",", "T", ",", 
         "Black", ",", 
         RowBox[{"AbsoluteThickness", "[", "1.2", "]"}], ",", 
         RowBox[{"Line", "/@", "edges"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
             RowBox[{
              RowBox[{"ColorData", "[", "\"\<Rainbow\>\"", "]"}], "[", 
              RowBox[{"i", "/", 
               RowBox[{"Length", "[", "betaIntersections", "]"}]}], "]"}], 
             ",", 
             RowBox[{"betaIntersections", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "betaIntersections", "]"}]}], "}"}]}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"Lighting", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
     RowBox[{"ViewVertical", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.970978648380002*^9, 3.9709786624566555`*^9}, 
   3.970978707852549*^9, {3.970979695471565*^9, 3.9709797027018976`*^9}, {
   3.9713536514748383`*^9, 3.9713536516243663`*^9}}],

Cell[BoxData[
 Graphics3DBox[
  {GrayLevel[0.85], Opacity[0], 
   TetrahedronBox[
    NCache[{{0, 0, 0}, {1, 0, 0}, {
      Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
      Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
       Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
      0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
      0.816496580927726}}]], 
   {GrayLevel[0], AbsoluteThickness[
    1.2], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
        0.2886751345948129, 0.816496580927726}}]]}, {
     {RGBColor[0.24882857142857143`, 0.264202, 0.7825611428571428], Opacity[
      0.6], Polygon3DBox[{{0.025, 0.04330127018922193, 0.}, {
       0.9750000000000001, 0.04330127018922193, 0.}, {0.9750000000000001, 
       0.014433756729740645`, 0.040824829046386304`}, {0.024999999999999998`, 
       0.014433756729740645`, 0.040824829046386304`}}]}, 
     {RGBColor[0.2888631428571429, 0.5431845714285714, 0.7666072857142857], 
      Opacity[0.6], 
      Polygon3DBox[{{0.1, 0.17320508075688773`, 0.}, {0.9, 
       0.17320508075688773`, 0.}, {0.9000000000000001, 0.05773502691896254, 
       0.16329931618554525`}, {0.10000000000000003`, 0.05773502691896254, 
       0.16329931618554525`}}]}, 
     {RGBColor[0.41993314285714284`, 0.6952647142857142, 0.555374], Opacity[
      0.6], Polygon3DBox[{{0.17499999999999993`, 0.3031088913245535, 0.}, {
       0.825, 0.3031088913245535, 0.}, {0.8250000000000002, 
       0.10103629710818449`, 0.28577380332470415`}, {0.17499999999999996`, 
       0.10103629710818449`, 0.28577380332470415`}}]}, 
     {RGBColor[0.6215634285714287, 0.743557, 0.3500992857142857], Opacity[
      0.6], Polygon3DBox[{{0.24999999999999992`, 0.43301270189221924`, 0.}, {
       0.7500000000000001, 0.43301270189221924`, 0.}, {0.7500000000000001, 
       0.14433756729740643`, 0.40824829046386296`}, {0.24999999999999992`, 
       0.14433756729740643`, 0.40824829046386296`}}]}, 
     {RGBColor[0.8241045714285714, 0.6995635714285714, 0.25042971428571426`], 
      Opacity[0.6], 
      Polygon3DBox[{{0.3249999999999999, 0.5629165124598849, 0.}, {
       0.6750000000000002, 0.5629165124598849, 0.}, {0.675, 
       0.18763883748662835`, 0.5307227776030219}, {0.325, 
       0.18763883748662835`, 0.5307227776030219}}]}, 
     {RGBColor[0.9023275714285715, 0.49078171428571427`, 0.199022], Opacity[
      0.6], Polygon3DBox[{{0.4, 0.6928203230275509, 0.}, {0.6000000000000001, 
       0.6928203230275509, 0.}, {0.6, 0.23094010767585033`, 
       0.653197264742181}, {0.40000000000000013`, 0.23094010767585033`, 
       0.653197264742181}}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Opacity[0.6], 
      Polygon3DBox[{{0.47499999999999987`, 0.8227241335952166, 0.}, {
       0.5250000000000001, 0.8227241335952166, 0.}, {0.525, 
       0.2742413778650722, 0.77567175188134}, {0.4750000000000001, 
       0.2742413778650722, 0.77567175188134}}]}}}},
  Axes->False,
  Boxed->False,
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2, -2, 0.8},
  ViewVertical->{0, 0, 1}]], "Output",
 CellChangeTimes->{
  3.970979704067587*^9, 3.9713536525560446`*^9, {3.9713541575188837`*^9, 
   3.9713541749326324`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Graphics3D", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Tnoface", ",", "Black", ",", 
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
        RowBox[{"Line", "/@", "edges"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
            RowBox[{
             RowBox[{"ColorData", "[", "\"\<Rainbow\>\"", "]"}], "[", 
             RowBox[{"i", "/", 
              RowBox[{"Length", "[", "betaIntersections", "]"}]}], "]"}], ",", 
            RowBox[{"betaIntersections", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "betaIntersections", "]"}]}], "}"}]}], 
         "]"}], ",", "arrow"}], "   ", 
       RowBox[{"(*", 
        RowBox[{"arrow", " ", "now", " ", "stays", " ", "visible"}], "*)"}], 
       "}"}], ",", 
      RowBox[{"Lighting", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
    RowBox[{"ViewVertical", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}], "\n", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.97135416034881*^9, 3.9713541663218765`*^9}, {
  3.9713542319701138`*^9, 3.971354235161276*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {EdgeForm[None], FaceForm[None, None], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]]}, 
   {GrayLevel[0], AbsoluteThickness[
    1], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
        0.2886751345948129, 0.816496580927726}}]]}, {
     {RGBColor[0.24882857142857143`, 0.264202, 0.7825611428571428], Opacity[
      0.6], Polygon3DBox[{{0.025, 0.04330127018922193, 0.}, {
       0.9750000000000001, 0.04330127018922193, 0.}, {0.9750000000000001, 
       0.014433756729740645`, 0.040824829046386304`}, {0.024999999999999998`, 
       0.014433756729740645`, 0.040824829046386304`}}]}, 
     {RGBColor[0.2888631428571429, 0.5431845714285714, 0.7666072857142857], 
      Opacity[0.6], 
      Polygon3DBox[{{0.1, 0.17320508075688773`, 0.}, {0.9, 
       0.17320508075688773`, 0.}, {0.9000000000000001, 0.05773502691896254, 
       0.16329931618554525`}, {0.10000000000000003`, 0.05773502691896254, 
       0.16329931618554525`}}]}, 
     {RGBColor[0.41993314285714284`, 0.6952647142857142, 0.555374], Opacity[
      0.6], Polygon3DBox[{{0.17499999999999993`, 0.3031088913245535, 0.}, {
       0.825, 0.3031088913245535, 0.}, {0.8250000000000002, 
       0.10103629710818449`, 0.28577380332470415`}, {0.17499999999999996`, 
       0.10103629710818449`, 0.28577380332470415`}}]}, 
     {RGBColor[0.6215634285714287, 0.743557, 0.3500992857142857], Opacity[
      0.6], Polygon3DBox[{{0.24999999999999992`, 0.43301270189221924`, 0.}, {
       0.7500000000000001, 0.43301270189221924`, 0.}, {0.7500000000000001, 
       0.14433756729740643`, 0.40824829046386296`}, {0.24999999999999992`, 
       0.14433756729740643`, 0.40824829046386296`}}]}, 
     {RGBColor[0.8241045714285714, 0.6995635714285714, 0.25042971428571426`], 
      Opacity[0.6], 
      Polygon3DBox[{{0.3249999999999999, 0.5629165124598849, 0.}, {
       0.6750000000000002, 0.5629165124598849, 0.}, {0.675, 
       0.18763883748662835`, 0.5307227776030219}, {0.325, 
       0.18763883748662835`, 0.5307227776030219}}]}, 
     {RGBColor[0.9023275714285715, 0.49078171428571427`, 0.199022], Opacity[
      0.6], Polygon3DBox[{{0.4, 0.6928203230275509, 0.}, {0.6000000000000001, 
       0.6928203230275509, 0.}, {0.6, 0.23094010767585033`, 
       0.653197264742181}, {0.40000000000000013`, 0.23094010767585033`, 
       0.653197264742181}}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Opacity[0.6], 
      Polygon3DBox[{{0.47499999999999987`, 0.8227241335952166, 0.}, {
       0.5250000000000001, 0.8227241335952166, 0.}, {0.525, 
       0.2742413778650722, 0.77567175188134}, {0.4750000000000001, 
       0.2742413778650722, 0.77567175188134}}]}}, 
    {Thickness[Large], Glow[], 
     Arrow3DBox[{{0.07999999999999999, 0.08660254037844388, 
      0.2449489742783178}, {0.27999999999999997`, 0.20207259421636903`, 
      0.5715476066494082}}]}}},
  Axes->False,
  Boxed->False,
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2., -2., 0.8},
  ViewVertical->{0., 0., 1.2247448713915887`}]], "Output",
 CellChangeTimes->{{3.9713541615045185`*^9, 3.971354187177122*^9}, 
   3.9713542360362225`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Tnoface", "=", 
    RowBox[{"Style", "[", 
     RowBox[{"T", ",", 
      RowBox[{"FaceForm", "[", "]"}], ",", 
      RowBox[{"EdgeForm", "[", "]"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"arrow", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Glow", "[", "Black", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p1", "+", "offset"}], ",", 
         RowBox[{"p2", "+", "offset"}]}], "}"}], "]"}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Tnoface", ",", 
       RowBox[{"(*", 
        RowBox[{
        "no", " ", "faces", " ", "so", " ", "nothing", " ", "blocks", " ", 
         "arrow"}], "*)"}], "Black", ",", 
       RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
       RowBox[{"Line", "/@", "edges"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
           RowBox[{
            RowBox[{"ColorData", "[", "\"\<Rainbow\>\"", "]"}], "[", 
            RowBox[{"i", "/", 
             RowBox[{"Length", "[", "planeIntersections", "]"}]}], "]"}], ",", 
           RowBox[{"planeIntersections", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "planeIntersections", "]"}]}], "}"}]}], 
        "]"}], ",", "arrow"}], "}"}], ",", 
     RowBox[{"Lighting", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ViewVertical", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"-", 
      RowBox[{"Vertices", "--"}]}]}], "-"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"R0", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"R1", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Id", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"Tetrahedron", "[", 
      RowBox[{"{", 
       RowBox[{"R0", ",", "R1", ",", "F", ",", "Id"}], "}"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"edges", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"R0", ",", "R1", ",", "F", ",", "Id"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "Master"}]}], " ", 
      RowBox[{"parameterization", "--"}]}], "-"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PF", "[", 
      RowBox[{"\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Beta]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Alpha]"}], ")"}], "/", "2"}], " ", "Id"}], 
         "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], "/", "2"}], " ", "F"}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Beta]"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Gamma]"}], ")"}], "/", "2"}], " ", "R0"}], 
         "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Gamma]"}], ")"}], "/", "2"}], " ", "R1"}]}], 
        ")"}]}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "Beta"}]}], " ", "as", " ", "a", " ", "function", " ", 
      "of", " ", "gamma", " ", "and", " ", "monotone", " ", "constant", " ", 
      RowBox[{"c", "--"}]}], "-"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"betaFromC\[Gamma]", "[", 
      RowBox[{"c_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{"c", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Abs", "[", "\[Gamma]", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"c", " ", 
          RowBox[{"Abs", "[", "\[Gamma]", "]"}]}]}], ")"}]}]}]}], ";"}], "\n",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "7"}]}], " ", "constant"}], "-", 
     RowBox[{"monotone", " ", 
      RowBox[{"surfaces", "--"}]}], "-"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"monotoneValues", "=", 
     RowBox[{"Range", "[", 
      RowBox[{"0.1", ",", "0.9", ",", "0.133"}], "]"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"7", " ", "evenly", " ", "spaced", " ", "values"}], "*)"}], 
    RowBox[{"surfaces", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"Evaluate", "[", 
           RowBox[{"PF", "[", 
            RowBox[{"\[Alpha]", ",", 
             RowBox[{"betaFromC\[Gamma]", "[", 
              RowBox[{"c", ",", "\[Gamma]"}], "]"}], ",", "\[Gamma]"}], "]"}],
            "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Gamma]", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
             RowBox[{
              RowBox[{"ColorData", "[", "\"\<Rainbow\>\"", "]"}], "[", 
              RowBox[{"i", "/", 
               RowBox[{"Length", "[", "monotoneValues", "]"}]}], "]"}]}], 
            "}"}]}], ",", 
          RowBox[{"Mesh", "\[Rule]", "None"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "monotoneValues", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", 
          RowBox[{"{", 
           RowBox[{"monotoneValues", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "}"}]}], "]"}], "//", 
      "Flatten"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{"-", 
       RowBox[{"Visualization", "--"}]}]}], "-"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Graphics3D", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.1", "]"}], ",", "LightGray", ",", "T", ",",
         "Black", ",", 
        RowBox[{"AbsoluteThickness", "[", "1.2", "]"}], ",", 
        RowBox[{"Line", "/@", "edges"}]}], "}"}], "]"}], ",", 
     RowBox[{"Evaluate", "[", "surfaces", "]"}], ",", 
     RowBox[{"Lighting", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
     RowBox[{"ViewVertical", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}], "\n", 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.970979347499955*^9, 3.9709793475069733`*^9}, 
   3.9709793895307903`*^9}],

Cell[BoxData[
 Graphics3DBox[{
   {GrayLevel[0.85], Opacity[0.1], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]], 
    {GrayLevel[0], AbsoluteThickness[1.2], Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
        0.2886751345948129, 0.816496580927726}}]]}}, 
   GraphicsComplex3DBox[CompressedData["
1:eJxl2Xk0FdoXB3CaewkVRRlLUVKhpHC3lDG9ogx5hRIpU0JFhDIrQ5F5uub5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    "], {
     {RGBColor[0.24882857142857143`, 0.264202, 0.7825611428571428], Opacity[
      0.6], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[
        TagBox[Polygon3DBox[CompressedData["
1:eJxNmXn8l1MWx59rKyIq0aJRaS9JpY0WLUoqLZQkKlFKi1bZSllSlLROyjKM
bUhjGYaxz2Qbu2EMQwYzzFiyRRgz5+2+n9fPH+d3zz333HM/9z73OefzfX4N
xk0bOnWnoig+jj87R/uPEPrVQmoU2bZLSHXt9GuG7BqyW8i+jtPfT1ulkB4h
bUIODakdsnvIHiF1bKuE1LXdM6ReyF4hVUMaGZd1Gro2WGqnovgg2vdD6ofs
I85aIZVdo4E25hxgbOIeZAziNjY2eJvY7h/yWsiWkCftVzJuM9dgH+3FR4xW
rgH2lu6HfjvXw+9gx38Rcpjzmng29cV7SMiB9js43jTkCNcgRreQ1vp2dBxc
nWybK7U946buAdxdQlqI8XBb4nZ2DmPdjd3Gfh33c6TPsG1IL/fGGYwPOS7k
+JA+7g3svR2n31esYDzKcfr9tLF+T2MT9xjxse+BIV3d9yBbMA4u8t0C13Dj
9hVLb7EMcZzYQ23B3t+zYI1h2phzrLF7/Gw/xB1hbPCeYHu00tlYI+0T+0Rb
9nGyuIl9ii3YTxc3sSfYEvs012ZsrHsA+xjn0T9V3Ox1nOPDfD7cI96VicYD
1+Hxvmwz3hnawNgw7P+M9iRlgOfdIeyfumar0P/tPg4N/WP30TT0D6MdzXmF
/oVYRhtjkM8TLLwDfcLnK7H3D317ke9Ot9C7hnzOGtH+KPaRof/g2XQOvVPI
Z8yPtkh5H72i7RnyZegtom0e8lHojaNtFPIvnlW0fUO+5syjPS0khVwdsj5k
TcjAkAEh33CW0Q4J2RH6jSGrQlaHHBK21iH/4ayiHRXyX8402jEh/+MZRjs8
5PvQfxntudEuCbk85LyQ80Pah71dyCehLy2yD2NXOH5ByPKQ+SELQq60vTBk
XcjikMuIb0v8NSGXhFwaclXIwpBFISuct9B9XBRycchKx+n/2v0RY73xwHW9
84l3tTb2scEWvDcYi9jXiZU514Qscx/X2jK20XmM/crYK+1f4J5fL3LefSrk
5pC17hvbfSH3hxwX5/ddkd+hWz0LsN+iL/3fiBu8tzlO/7fujfU3i5v+7fqC
8W73xvN/wPnEe9AW33sc5/x+F3KTeI8NbN8W+T2+0/1fJ+5bxPt729vc082O
/cHYd4TcJUZwbPJMr3Vso/2H7DP+uHPA/oy4wfusLbH/bMu8xzwL5jzhPPb0
tPiYv8W9gfFPIffaf8r94PeyaxPjL/ox7/mQh0MeUe70vB8WL/2dUvZ/NeQ5
cTH+gnMeDXnR9jHbzeJ+SRtrc3+517wDfxUf++B94r5xX//muXAef3c9ML7l
udB/Wxvrv1dkDgS3eNN5+G0VE+vvH/h3SfkMqNXUNeod/AjeAf+AE8E14Bzw
CGoxPAM+Ucs+nKmmfu+4PmvAY2rrB3+BU1CLdzYea5RcCr+SS9HfzXWIC++p
53z2U7/IPIMY5OaSW9E2MBZ8oJmYGulHrMb2WaOFfuyhaVHBoZroB5aW+rF2
K/vEos63dT3qVhsxHqwf+OAhcJ33Hasq9jaOVXN+fbG3NRb42rtGY58Jfeoe
dWOieDv6zNgDdbyTWLvYZ234RlcxwUcOd+3ujrEG/KFnUcGruogD7tFDXD3t
l1yto5h6Ox8ccI0+rg2X6Ges/vaZ01e/Nsbu7prH6EcfjjHIffdxDfZAXR5Q
VHCpgcYY7BzwDbFfcqYhzoEfjDIWvGOYsY+3T6zR+oFvuGMlZyo51AjHSp5U
8qaR+tXyjJqK8WTjEoucOt614RHjxDqmyJwErGPtl3zrZPcxzrFezh8q7vHG
AtPprlFystPFNNH+5HjXJ8mZNkS7MeSc0GelzJPgRmelzI3gTOekzKXgXnNT
5k/wqvNT5mRwJuoqdYn6dEnK3Ij6cVnKtYQ6d3nKNQ8+dFXKPKmQE8GbqJ2t
5RRwiTPlPvOKzIPgROBclDIPg3s1l8vAP5anzLfgXu3kWeTOrnIr6nJPOdQC
JGXOB5/rK2+CZwyQN8E3RsmJyMtj5FyXGAs+sKyo4DfL3QM28jW8DP4Ev4Gf
LXYv7O3yooI30cJXpqbMZT8UxwrjljxpnZiucgzus9L+EPkatsX6rhU3dQVu
A+419i/SttK117vGcPkg428Uuf48U1RwJp4xNY+69rD4risq+BHtNWKi7pf8
63r9WO8GxzijjcYFK/zhJrHfYh9Mt9pnbXjLbcajfm52TTBtMtbt+hH7Dvvs
GY5zo/g2ObbeeLeKb7OxwHeXa4D3bvurjFHyqnscAzec4t6ighvdb+wH7BOr
rP/Eetz+Zm2PiBVuU3K0B52/yfMuudJD+i1zPyXfe8K4JWd6Rkzwkz+KcYt9
zvc+bQ/o+7S44R5Pivtp+/dp21JU8LBnfTb3Ow6u5xwD7/P22dsL9tkzvONF
ccC34E514u7tnDKfYo3XHAMXvOcN9/ay88EET3pdjG/YPyLm72W+At+bzgcH
nOkt195aZJ4C99lqTPC9rd+TxgZHrfDZLWUuVSnlWl7Vfb7lGnASxqnnB6Q8
5z33/Y5xqf/M5fsJNYYcTD1aF75rzXero50SUjnk4JA9zMPUjw+d1yxsu5sr
ZuhDHtxgniSvTNOn7DNO7qGekOOpKWfH+J7myjFFzuuMtw1bFWvBbPVPxP6B
+ImFjRx7kHjZT0djfuoYscmL1K1trtM95ec0HWw+L2oA9e0LfY8MW1XrC7Xt
K8fJveTzBSFHxfje5vBjot3HunCBc0s/cj45lTq53Xhg+tx4FzmXGkDt/FZf
8i21gLxKHf3O8cHhW80ad6EYWOP4aKtb76i1PziPtb8x3hJ9ynxNS749MWw1
rI9XqJe5mJZczvvC+8G7fEq0+1rvrlSnVu3nO/Sqc7CR+8eHraY1F/5IO9Ex
6hq/u1fqQ5/7Ud67nXw3WbdJyt8meN71Uv6OyTtRN2TXlN+nXdS3Fvl9pf+S
7wfvEb8tWPvHooKTEG9S6NNTroXc3ZYpfxNBn5kyL+Gut0n5Wwb6nJS5C3e0
S8rfWbh/81LmK+hHp/wNhed0XsqchjvHPeymfnHK3IJ70Dvl7zLcofkpcx30
QSl/Z8Fnccpch3uwImX+wTNYljLX4fkNS/lbDD5LU+ZDPPuFKfMP8JyQ8jcX
7L9IOQ/yDEen/I2GOONS/kZD/FUp8yee04SUvwehH+gz4PdcI5/R5CLnIfIR
j/49+zyHBj67vYvc1lOvpP1971Id79NE9VfCfoZrvVvk9er6zFe7Lnmsjvt5
xTtzkHjIWfCck8RSP+U7wZpgIr/UdT/vmlsaOhffWu6loTHJOevcM/xwmjr+
l3r2O4wDDu4ZOQpOO807DtflnpNX0c8s8t1rpt5UHezkU3gnOfWwlL+Fcfe4
o9zVj4zT8me2lsYhn8Kxebe4u9xh8jI5Fu47xXHyPrjaqE9xzRbGYQ7+5GDG
W+nT2phTtDO/XKeNdupFc+OQ5+HzU4ucr9HJ/+R1ODT5mxrRTp8Onh2+XdQ5
w22OjSnyWXAmZYz2zqU9TL2tehXvSxOfF7WC3wPkZvI+vy/GFrlGdHIt2s7q
4CUW50o9wZ+aAi7w7alvF/3L/mfGZs42n2NbsT1aZH5A3aY+8Pthvm034zOP
3LGXgh1faha/Kc4qsq27/tQn7OOsEfwOml3k+sRvkgVFriM9nUvbS52Y5CPy
DzWG3yoXFvk3EPWP2L30wR8bYzOKbDtS+3bnUPuqGp/1jzYO/tTBvuq0/dR7
GIdnsrf2r12L+diohfzuG29LPWZN8iV5c2aR6ya/B2cVeRx7WXf53UV9HOTc
mdoGqvMuD1Cnvnf1bKm1xCzrMjm3musMFtcwddbtJ2b2hR/5mfxAXR6izxDt
6DvsU6uHGr/E3188+4iTfVC/eb4//Q5POT+fXeSaPtznTs1Hp7aT98n/pW2E
PtwTakN17wt99krN5HfuBFt4A2uOVp9TZD4wSp1kyW9t6i31ZLR2xk9Sr6EO
zyDGSO0n6l9yEebAKU4x5twit/TBNU4d+wjxsxc4CL+f4RpwjDH64Msc6tpY
dexwFWpbTc9vgmdY9uEn/A8Fv8L2VH0Y49zhMxMcw36CZwgeahP1DE7Ddwb4
NjWLukNtg7tQV/hOMkrsY8VWWf9J6pP1nWKsSc6brE6dgs+Q38p9ch58P+O7
Et+TdteH+kLtooZRR6g7cB5yNTa4Eb7kezgP+XwPfagXcKQZ+lfRp/yeM1N7
c32oIXCn2amidqCXeZu8/5k5Ex5FzifeHP1nq1cxHvHBcqj+5FJyI1yLHDvP
mNgZn6d+tjrrdNCfXA1PO1edvAQ/4z3j3YeTVdX3PH3OVWdN8hX8irxHnoe/
kSvmO3+6ORA7Oe18Y043z+PzpXkMjjfTvEdM8i1YwDTDnLpInbxNHv/pG1PK
PA8MC7WfZZ6nT7xO7vFzcwhxtpt7iU8+WeTeiT/duzHZ3AU28hvffPjGxLci
bItTRf4kb+4wR8I/Z5lL8SFGde3klqneMeJjW6r/EvUyF8FveY/guleow4HJ
O3PMS8vVh+tD/mDeMv3JqcT93tyIvYaC3w++L8T50dxDfN4dbCuMv9Q4s8x7
2JlHXoInz/X9Je8kbau08/9Tfnef43sHjyQPINjn+V6v1r7SuTWdt0afxvpU
9lwv9fzXGpP4vM8b1Pnmil5+H6RdYn4DX2H8q10D//XOXa/9HJ/5+p/FICa8
dJX7nav/Rtf6P6XI0jY=
          "]],
         Annotation[#, "Charting`Private`Tag$2188#1"]& ]],
       Lighting->Automatic]}, {}, {}, {}, {}},
    VertexNormals->CompressedData["
1:eJxdmnlYz1n/xqMslUSEtCiJJpGUhBaSbRDRIoZIG4UQaUKWxr5EloQWRUVa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     "]], GraphicsComplex3DBox[CompressedData["
1:eJx12Hk01N/7AHD6tImPpU1REto/Utr0oXmSogwqbbb0sbRSWUrKlpIsLSR7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    "], {
     {RGBColor[0.2888631428571429, 0.5431845714285714, 0.7666072857142857], 
      Opacity[0.6], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[
        TagBox[Polygon3DBox[CompressedData["
1:eJxNmHn8l1MWx59bsoVS2mSptEeLFiQtWpQ2SiRKKlLql1KWCkWWNkpRZjB2
JjHMMIx9su/MGMtYphljxr43tjDn3X0/r68/zvcu59xzPvfe5znn83ybTpgx
oqpaURQb46d6tP8KYbxzSN0iz20VUsd5xo1CtgvZPmQX9TVC6tluHbKr+poh
DUK2Cdk2pL56xo3V7xCym+2OIXsZG99NxUL83dXvRD8VxXvR/jukob7B1CSk
tmtaGRt9M33gt7m+wdvCFlxDwudX0U4Iaekc63uFdAjpGNJO3OBt6z4Z72sM
sO+tHrz72O4R0ll9c301cX/43tNxF/Xg6moLlgONje8DQtoYv5t69rqfbWul
oXe1v+M2SiNxd9cHfnvoG7w9Q9qLq5MY2VtvcXfyjEaEjAzpJ27w9nWfjA81
Btj7qwfvAFvwDlZP/IFiZX+HqGc8NOQgcQ2z5U6OMHZ/sRxs/OHqwXuYbZ+Q
QfoG0+HOsWa0sQe5n776HaVv8B5pe4hr9nWfRzk3UH+d1I0VN3iPDRnieKIx
wD5OPXiPswXvJPXEP16s7G+8esYnqAfXibZg2T+e4Y/0vU/0/2P8yerZ60m2
RyuDvKspjscoh3o/ncPPB+7poOh/It6Do/+ZuGpE//FoX+E8ov+F2P8SsiHk
Uexi/gfxHhP979zHgdHvHvIx42h/FO/U6P8s3t7R7xXyafQ7Rtsh5L/Rbxht
Shl7/2j7hXwO9mgHhXzJ+mgnh/zEuUQ7NuR7zjvaYSFfc97Rjgz5X/S7Rds1
5EPOI9rRId9Gf0nI3JB53GPMTQjZHP3p0U4LKUKahGwVUi3kyJBvvM/FIWe6
/tqQlSGXhlwccnbIOSHLQ85yvDpkUcj5IZeoXxCywnZhyGXqL9DXuSHn6Xuh
48vVXxiyNuQisVxtbHxfGbLM+FeoZ6+/sl2qsO/5Ib92vEyZL+6r9IHf3+gb
vNfYguvwOJNNRX4PrhP3qiI/O3eH/DHk5pA14r3RfbKP24wB9lvUg/e3tuC9
XT3xbxUr+1unnvHv1IPrDlvu5B5j4/uukBuMf6d68P7e9vqQ9foG0x+cY839
xl7vfm7S7736Bu+fbNe5ZrX7vM+5W/W3St3D4gbvQ+6T8RPGAPsj6sH7Z1vw
Pqme+I+Klf1tUM/4KfXgetoWLC8aG9/Phzxo/GfUs9dnbR9Q1ntXzzl+ULlN
3C/oA78v6Ru8L9tucN88y7wDfyvy88Fep/lu8Uy/Lm7wvuY+Gb9jDLC/oR68
f7cF7z/UE/8tsbK/N9Uz3qgeXI0j5jYp5zP4C9wA3gD3gUvAK94tMn+Cf8CV
4BvwkLf1Dabq2qKDH1GHqcclf8IX3KiBMeA1DR3DHag51JftXFdyG+aoPfAh
+AYcaUf7uxUVrtNcfE2KzDnA19Qx8VpqV9d4JW9qph04WmlH7NaO8QVfaG88
uEQ7MbbRjr22dQzva1xU+FM7dSUXbFxU+NPe4utojKbutaPn1byo8KounlFZ
s0eJFb7R1dhwgJIT0e5n7O7qiAF/6FlUeFU3ccBTDnSf6OEla+K5uCLkdDH1
dj13AlfoY2y4RL+iwoH6i7Wvdu303d2Yh2jHmFo8yH33MQbYB2p3gPqBRYU7
dtHfYNeX/GmoPuARJT+iHa6vozw7MI3QDowjHRNjtHb9PeOSix2hHViO1o7Y
YxzjC14wvqjwHrgK/Aiecoz4xjo+yPEQsY9T18v1w8Q+Xl/gm2AMcEx0/GqR
88eTYpykruRPJ4gPHlHyI1p4yDkpcx04zR7Rvl9kXnVqyhwLbnRuyryH74cz
U+Zh8KTTUuZPcLLzU/7GoP5dlHIthB9Ul8vAD1anzIHgPUvlEPCki1PmTPCn
+SnzMLjXypR5FZypl9yHWswzOVVu1EEuA/foKs+a5/1Ndv/d5VbUcjgFtYi6
M1LuA58YJj9aIFZ4AnxitHwKvjFWTnSe8ZZoN1l+hO8JcrFF4liqHbGXOcYX
3GBlUeE9l7i35drBky523E+uV3KpS9QNkt+d4x5W6gt8q4yxyL0yHuWzwPNB
jbncsyhr9r3ig0eU/Ij2Cn3DE64R35Xage8qx8S7TjswwkNKLna1duC4Xjtw
3eAYX/CCdUWF99wivhu1gzfBNW4qKtyLGGu1vdkx3OF2sa/TF/jWGwMctzle
bLy1Yrxd3UXOrREfPKLkR7R36vs+zw58d2kHPnjL3ca7X7tbPOOSi92jHTge
0I7YDzrGF5xmQ1HhPY+I8SHt2OvDjjmPO4oKl3pE3bWuv0PsG/QFPrjHY+J4
wjG4nnQM3qccl/zpqaLCjZ7RH9zhZTHBB54T0wuOwfGi4wfUP1tUuFHJlV7S
rlk821unyrcXPOkVMb3qGCxwoNeLCgd6Q6yvaYcv+NA7xntTuxece9uYG7UD
11vaPa/+Lff8un7hShvFPTv6O5iD4B5wJHhHi5irae7bPmXusuW/nSL397B9
z37zsNktZZ7V3rXl9y0ttYO8hL+5zr3vPDXjA23RgYXcQz35SH0XcWLXM9qd
zOEHRLujOZwa84nrwLJdyvs5XZsyt9KSz3b1friXGt4Xz9L4Iudv/PWNuVrm
c2oVNYT6Ra4jn5/t+AvXDQzb2tajs1xb2pEDt3wrasN4aLQ7W5vOs1/mRNoF
IRfEXJ1f5Hda8iU1cpO4yIvUoknKN+qxo0aQs48NH7tYs46Ktq41brF97OZ6
ttSbZdpTP6i91CvqLjXpB2OSn6kXW76FQ1/vFzVms3rq2I+uO14b1l8abX3r
zYn2sSPGz647OeYaWHMvs0+t2jOkkTV0rf1q1jD0F3jHn3pXjNHzrf249/2Y
5/K9eGel/NxX19dW2o/w/Dlr8gTvz8s+Y+18zpjb1vfqjJS5Bc9cy5T/D+Ud
apUyR+Hd6JTyfyU1fUbxwXfJfin/x8GzPidlHkO/R8r/xeBzXso8hnvqk/L/
L/QXpsyHeLYGp/w/C/2zU+YlPItLUuY33PeilLkRz9yolP9nYZ9jUv5vBZvD
Uv4vBpsLU+ZJ2AxI+T8dfC5PmQ/xrLzrubCnFSlzI+4bDr7Ge1qVMjfivqek
/B8Q/ctT5ljc8aSU/8dhbWvvm/+TqlL+TwebGSn/p4PPNinnXN7ptiF7pfxd
uLfnX6vId0CfvMW9gZPHqal+zoj+vt7R1CL739P541L+f2oX7wwbclhDbZJ3
wx2RX/byeeC5OEVsfzXn0K+hj1bGminmf3p+zcWGvoU2jbXZxn20dF/VtSG3
ttBnTXG1Fn8zzwgMu3su5G5yNTz5ZDG3FQN1oYPz5FxsyM/EYH6ubUdt0Lf3
TDrZZ76RZ1tNTB3FSd6Gh08v8lwn7cnV8OBpRc75ne2T3+mPtUUHLs6QO6OW
UDdYO8/3qItrmetmfwf7H+ofO+aoG+AZZws+YnbThrXsg2eFvNBDG/B3996n
e56d3OvH6uabV7trA5ei3j/tOfTw2aGu8e1QVeS2p7g+c0w9Yo53vnz3e2pP
nuMbg1zXW12Vc73tU4962aeu8d00o8i1iv74Ir/PvNfULOpUP23QswYsA+wz
v5P+ic8a7Kl11DO+uY53rr/2rGN9GWeA8+R5von4TqeGsvaUIucl8u+sItfH
Qc5TO+lTJ8nLfLtNcO5QbWrb/1I9tRZczA3WZqB9bA/TZmaRay/fVAvM/4eL
Yah25EPq8jDtaYfbBzt+OdedncffYOeJO1w/2FOD8T/RlnibjDVEG2o+33sL
i/yNRm6cIzbOqI5CDseWWs63H/XtCG3AT93nu/XUItf30faZQweW7xxP0sfR
2tS1/635ED4xu8i1nO/fE/RP/Shtx7h2jP7ps+4Y15JPyavf6wMd8RnzvUpd
hleM1X6ke5ylfpzzcJiRzsMh+O4u+cZ4z6qe57ZZPTqwT7I/R3vG2MJPJji/
2XOHz0zUhnl4C/8JnFbk7+iT7P/kGD4Cd8Fmsi1rfvQcOEfOYIrzrB3nPPuC
80x2vr7+S77EmnJuijbUId4jOBQ5idxCzqFu8o7xflEXqG3kZrjTNOdpp9tv
YL9Q0MGhmKvS5mT72DbRZ1lrqHnwaWoKtY1aSJ6Fz5C34TbUGHI+NQvuRY0j
D8KdyL0dtCFXd3aePAy/Ot0+/uboZ7Z94uxjLOa7av+xORA+VMs5fBGT/ApH
qjKnwa/IvXCtuamS5+mT6/bXhnnmsCvXzXO+lj7JmcQ8K1VyMv3Pzatwthnm
K/rkjfnirDKfwNPIG3C8BdrTMq7t2ZzhmfTTZsv3hjbYT/UZ+Nm8hM+vzJnk
1q/NsfDCUr/IuOQ6+B85hpwEDyQv1bG/ydwFt5xlPmQNuehC+zPNIdiQZ+Ci
i7WHQ5KPyly01P5Ibcg5rFui/fnimem7zzy+ySFwzjK34Oc78xj+ySvMLU+V
HEgf23quJScs8kzYO1wVzjrHnEM+Ih9gu8JYl2pTX/0K/TFmfZmTVuqHXMIa
3uVV9pnnf2H+q+1rroAP817zrsKfeb/JCXDlBraXpUr+oV+oW+1dr9YOmxXi
m+3zgE/eZfj52lTJA/Sr2aIj/v8BKsq/Ew==
          "]],
         Annotation[#, "Charting`Private`Tag$2206#1"]& ]],
       Lighting->Automatic]}, {}, {}, {}, {}},
    VertexNormals->CompressedData["
1:eJxdmnk41lvUhokGYxMiRDQoJJJwKolOSUWGo0GjpJRSypSSRiRpPKRJimiQ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     "]], GraphicsComplex3DBox[CompressedData["
1:eJx12Hk01Ov/AHBFkpKraCHFldJGNyWKeZe02SpREilrKDK0aFMhlYppQ+o2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    "], {
     {RGBColor[0.41993314285714284`, 0.6952647142857142, 0.555374], Opacity[
      0.6], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[
        TagBox[Polygon3DBox[CompressedData["
1:eJxNmHn8l1MWx59bsoVS2mSptEeLFiQtWpQ2SiRKKlLql1KWCkWWNkpRZjB2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          "]],
         Annotation[#, "Charting`Private`Tag$2224#1"]& ]],
       Lighting->Automatic]}, {}, {}, {}, {}},
    VertexNormals->CompressedData["
1:eJxdmnlUz13XxpO5zDKUhOiWpDTLVJTxjjQIZc6QBjOVMpakwRSRipKIlJQS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     "]], GraphicsComplex3DBox[CompressedData["
1:eJx12Hk0lV/3AHBDZUgpSkrGaKJvpCT63t2gyBBChjKUBlM00WSqKLzRqDIk
QwOKXJmv6eIarmu4Ay6iUFIRSrPqbf3WOuf+1mm9/dNan7XX2ed57rGffbbq
Xr8d+0WEhITihIWERP/8r+XSu7dU7Txlf5tm0aYZByhOZRf041eGUJDLlX18
XazrSVleX7LL4VMg9oZ7tHk6Tj6Ur5z3wXK009jPXDpvnB7qR2noUUvlhZ7E
Pq/kPu2yzRHK7aGdjGtbA7CPZkXaNA4epXh8jBqykjouWD/l0Ltpp49T1v4q
ny7NOYI9Jdb6/KYZAZQZMoPO8Sv9sAdGrlEITj5BebRk+z05mhd226D5T4t1
T1HM/i14e23rAewrjvw0/VR7mvJuh5KONGcPdrH9ff3aToEUWbbUqBzNCftz
B8Zpn5EgiuXkszPSHGvsxeYZMumhIRR5S6fZszgbsZskb20bjwylRCntd8x8
IvKv5WnxmNKPFdDFdBxR8UyF5WMKAS4SJYBcT+hcsa/kfdjJGPTbsqII+801
meGljx7C2Xiqp5Z1AfYJL461pEUmZPsFusv652G3Sf6u6PD+MXQZGTt/v52L
ndqm9vb+5ScwbYGMfV9pDvaIcI3uU/JUcO8tTrlCzxLsJ3kdXcUzF0oiLGNd
JDKxvy6xeFhX/BRm676K0LJ+INhn255oX8l88Oo5Hfj9dip2ozH/Y3N3FUCY
tOqLK/Q7gv1LRjmWPioE3X3mdVrWN7GnaSSB+2QRVB8Z3X2VHi14rg25GpIW
JbBB79LOa/Qg7EK7aqdT79DgWOKsK7d1gbKpJD4z15MFLYaShTKuOTBf0nqt
zJI6QJ6nTtVl5eeC5vGg4PwQBvb4GQ454VL5YNibwXDgV2MP+fxLC9wLwcKk
XWpSuwr7/uf3M74WF4Nrrojt3chK7Kb15otzZ5XCC30XvfCaMuwrqR9TvQ+W
g+iMwppG/xLskhZNl2VcK0GjT9pGZkkh9mC6yna/KDoY53v0OfCfYh9bc1yK
lV8FnpF0v7uROdj3ZtYxl/ZVw3za6slG/0zsbUoKkeFSDHBxH5R35KdhN77u
a9y/tha2zNP2ZvnHY6eJVU0F9zqIb1m8rck/CrtW4NyahJh6CK0Qm95RbkbZ
dVA5astKLuhmnnyXp1AA6mtYm8WNWgD5Qpcn3uuNimFd5VuulXgTdjGZwXfV
PqVgbiaxL47FxD7OWOhjFlsBe9qXTPRdqcc+Uros4I0LHfz3bA1bbleLvV9u
i96Kj1UQObxvzrH5Ndg7Drt9PnyxBu6cOH+P1kPH3sg8U5CnUAvuU408xY0q
sFep3wr4+qQOIhXORsaxSrAXBOfqrTdqgFyd8ozldgXYM/lNn0P4TOg2/tFA
66FiT171pqDahwVipYd5caxM7DcuTTkhJtwMdkNv55T2pGCPGlReaxbbAtuW
MTNLe65ipyTfOVN3oxUORpQpDdF2UL7aXZx7bVMH6L7y5P5qKgGF5WY3l01w
AHn8jpwS49RyOM7fsfNGHBu7iNsPKxNDOjRecJL7TWnFnn8zqcZHoxq2eNU8
5tY3Yfdq2qh/VZoBn2q5WhmyjdiVprx6lP+tFtIWDTwOdqnHzjaIUO4aqAeb
0A9athkM7OFHNK//amKCcI9w1rKJKuyG6c3TFhWxIGfd7BW/KZXY3/ceOW2c
2gzlWhudMmRpgvWjJL+s2doKioOuTrYZ+dg1Fz/TNjFkw5m7wU6/KTmCvPQs
LydtDlCpBvm2GfexP98dcs9H48+5MBnzssuIxa7/1ao3eAEPKk0Wvsot2Emp
FQ1025feBWbtJ8pdisqBImde8aGoDZAfWJMwMRxNBy/XWfxSTR72hyHfIzMr
qiE2nTd2IYmD/XWDo7LHOAMqx29LWM9mY182pzhPY1E9dPiXGOmJt2D3cpE3
HbBlwgrxzQHMkUbsmeknnidfYEF4fONDF2499ncf2o+7FDVDl5Zt54ciBvZb
SgpTZ/q3gnbFM8mLSVXYC6uZLcPRbJiRxjypJ16BvcPjdHzjAw6U1nV3u3CL
sH+dsXx/ZgUXPIaHKReTcrHLP+1cGcnnwTK1yc2u3HTs6xwivx8cbwPhjvVz
3Li3sTv81GdslewA4c4jCXLiTpTDZxN6siN6YM6POIbvFDrwx54whmfxAbmi
VAK17mg1JJau6u12aMe+VDHxjkofA5wj8j8zk3nYdf65E3nKsh5UbPWlS4Y4
2A0hyZ9TxoQBZdqSDG02diOru3s0tZrAvONMqPZ4M/bte5ItwuJbgO17ljrz
bCN2zeLWRN8pbLCbdrF/eFY99tyNbJkEQw503bkk25hcg12PyY6oO8oFtzXX
jDK06dhLdnB+fczgATNu5buZZ2nYN3Rzjqv0tUFbvYFFY3Ie9hp37ltz+Q4o
Hf2Pi/TZR9hNh7lupyz5cDfBaMusswnYWcd57fcvdEKT9pPAuR27KUL/9+8F
MGl3n+kcroIyjy3Zu2W7ADl/vdycczIM6MpbNXJJj499qOySGSevDj4JqWiV
ObZj/0IRPa9mz4TZFjO8RwJ52KdVnio5+o0FK+K+Zygmc7DP3Tg2XpXwp769
ej1kUd2KXWbP0xsSymxg7s20nGQ1YY9L8c3ROcwB4R9hTbtlmdjV+pexHOlc
0L/ualbmWIs9Q+3V67MybXBY06BBMbkKu7Z7smimeztYX1wWM8kqw16UtkuZ
k9cBlYW9kWWOBdjhpZzh96md4Ny6ZPpPVhb2OnXOTjX7Lji+V33qL9Yd7Bb7
o4+apndDgMn2zdfAlWICq66mG/b9dZ6Rk+cZOXmekZPnGTl5npGT5xk5eZ6R
k+cZOXmekZPnGTl5npGT5xk5eZ6Rk+cZOXmeFX/RW5oe9f9Vn5GT9Rk5WZ+R
k/UZOVmfkZP1GTlZn5GT9Rk5WZ+Rk/UZOVmfkZP1GTlZn5GT9Rk5WZ9F7dZ/
KnB5+Ve/gZzsN5CT/QZyst9ATvYbyMl+AznZbyAn+w3kZL+BnOw38PpEv4Gc
7DdwXqLfQE72G8jJfsPGfMzA2WPwr/4ZOdk/Iyf7Z+Rk/4yc7J+Rk/0zcrJ/
Rk72z8jJ/hk52T8jJ/tn5GT/jJzsn5GT/TNysn/2s3a0u/5q6K/7IHLyPoic
vA8iJ++DyMn7IHLyPoicvA8iJ++DyMn7IHLyPoicvA8iJ++DyMn7IHLyPoic
vA8WjFF8I4SH/5pvICfnG8jJ+QZycr6BnJxvICfnG8jJ+QbeDzHfQE7ON/A+
ifkGcnK+gfdPzDeQk/MN/FzEfAM5Od/wn+n/9PfvUSDndcjJeR1ycl6HnJzX
ISfndcjJeR1en5jXISfndcjJeR1ycl6HnJzXISfndcjJeR1ycl6HnJzX6eXO
Sz8vQQX7Y/Jv/pGIhVgNica1tZmA/L1ndbNm6nW4GVYzIlvzCLtEXg+zouIx
JL1ZGRpBc8Veqi/usPFYFtzTNNGYlaZNEf9yR02ktRd0teWPZU+thlSjxP3z
/vThQVOo73/devGXo/h+jVf/StDpIPJO/8wDhU7sXUbBPV9jGPDiy16Db17t
eB3SUfw5x5fGm+XrQenRMunuuzwcTzqKX+prmhudwgRnl7GBUh4Hx5OO4lvO
5SzkL2+CxNmFRUkSbBxPOoo/dkvuolpeC+RF/lggHNSM40lH8TN2lp8sUGLD
yrGImppBJo4nHcW7uY1n7XLnQNZOOd8IqzocTzqKz/dSHxBK58LysrR55iXV
OJ50FC/mby//YJgHDxbp0KXVK3E86SjeKSTKwkynHbbOCWp7oFCM40lH8dmR
ZefG/DsA+m4t/WeUiuNJR/EiN8YKY0v44Ld7/xev8Ps4nnQUb5u0aMTgdyec
7/QOGKRewvH/y8lziDxwUdnF6JQuOMeO9S6Sc6EUS/yMaukd+evvCDn5d4Sc
/DtCf6c2aRajahqhlMwJ2/WzOTp43r6+QdoqOPkgpapKxfSUTDB2Mh7d46wm
nb460quBNbO0aUK9E9/v3ILYKzPda2HIKUNKw6QD++Ffxge/T20A0Yc3zey8
27CHhJQnmaY3gvLH81HhMVzsMUJr2uNNm//c24405FPZ2Jsr2y74B7RCtlzZ
LFZGC/adwldT79Sx4VX2rRitsUbsPRvNyxnyXFA0PioVrVeP/cA5sa4RTx7Y
PTePGgmswT5cVfVpLq0NLp1YIr69uhL7cdHg2RSpDohQniLlLFuCfXLzuhUH
nPnwxbJYTCk5F3tY2IRJTHYnNAr1TCt3fIDPCfn7ovjpjCf7Cn53QeoFxW+/
WdH49yJ/F/T7kvWwNe/zCvu7KTBOCwkPFQ+H/kuHMz6vTgTkan0Nih7zk2DX
VrF3Fp4bYFJWe36113OQ3lapX1BRBQb82v6iP78j8qnO042jeV2Q4nn/svim
IBD5fPBYkumL/+m+Ks9Xb1/SDY052Q3tWS6U3Bsq0ZKD7//aD3JyP2ifSurj
brztYfBIwuXzhqJEvD65T3Q+m1RN90bZh1Keg+k1WY4qfp8zdwe9ZchXA4Mm
VL40UfBc5D7Re7ZuUQx70X6AIl1pQ5dICcb7l1wxW5sSkAQHv63Nc1mjiv8u
yHi0fzIe/e4XDMzSbUxrYFPSb8sIqw68n6Kd0mPFkjUQ4nS/O91A8P0i49F7
IOPR895I1J/23rMGOHtO9FRm8fH6BlXyzqsXVMHcW/aDlXGC790/llSZJG4t
hFjXqnuFt+H4mUezXOjJtSDlurcp4oDgO0jGo/2Q8Wg/9xSf/EuRqoP3WfsW
jrcKvps893lBQ7sboHxK9DezEi7Ouy/arKlerwHi3JUrPK4JvqdkPMpLxqO8
T5M0/GOyG0Dyu/Uu1QnB9/fMyaDXqwYbYbLQpnnFKBvnLU5/Y9jKagQNj2c5
JuWC7zIZj/KS8ShvlXLi414rFmhshXjreVycVzV6wDrIrxkMvBekSau34rwz
ai5mduxthqc+calL37bivGQ8ykvGo7zsZJmX/3xshk3XtDrPGgj6gZet6r3u
ga3wYX3VaD+VhfNSR69d8vvjIf2Pl87WEvQJZDzKS8ajvGNXaqIrmK1AK9XV
3kcT9BV63fayEnQ2+KZZxj1QaMB5d//s23zsT32+/W6xFPu8oN8g41FeMh7l
PckOyXitwIEPtjOza4Qbcd7/vIoyyZ7KhbcSPZu8whk477TpOj8CZLiQO5E8
eqW7Fucl41FeMh7l/T3bkCF96E/fMjKkqWEi6HN6R8uCbEx5cPCw1/CKUTrO
myMfmnvamQdNPxdwrXQF/Q8Zj/KS8SjvhR2fX6wt54F7eHVGeIygX9L5Ppb7
NaYNGrJGNQeopYL3vLjFMzi9DVgzlh9SlavAecl4/J6JeJRX+jp10lW6HVYb
rrdkZVTgvGFT1IfucNuh6rRkiFd4vuA9r1ZSPfexHYRVlFanMApxXjIev2ci
HuW9yfWRj3DrgHve46bRekU4b8dMe8XN8nw4cdn03gD1Mc6bu/EQP5zCB91V
Mj9U/HNwXjIe5SXjUV7lOUtX51D5IJv4YOv26hycd/n8qB1DuzuhdYdQ7Etq
ouA9W5ZejozsBFaEVNjGbak4LxmP3zMRj/I+sB2w5It0gWhcYZhSssC1YpO8
hWy7YX6LdJ9oUxD+bpLfR/T9Ir+DKC9Z/9H+3fe5PCyzY0Dts/O82//v+0I6
2s/Cno+qcjQG9Im9n3SoEHy/SkIm5zLe1YFN34bak4GC7wLp+LlcvBwPONfD
T5tuw8h+wXdHOiE+jHWWCS9e/Sx0SBfUedLROobPX1wp+M0E+eT608VTeXid
vQX6H7nzmsDnbUmGPk9Qt0lH62xzs6+fltoEq4fzi98s5eB1Ctnte7qzWuDb
+xMJ8kKCOkw6Wufx2GCIplorWOmnfZ1vLqjzFwIMPMZV2TD9teeCcXtBXSUd
rbNaJzXB5hgbOsRV/W70Cuq2dlik8icfDiweG/iZ86Qer0M6Wod2xLnwTA0H
pFN+DE+oC+pw91V++9dCLmz45tx3WExQ90hH62zOleemzeWB8bp2LztvQV29
cHdJzKRIGziK8Gu0XQV1jHS0TuMH7vvGA20QzM4ZyqcK6qR2VsAWoe3t8Fru
nlXfIZrguQhH6+zQvSw5UdgOh7hyTVpjNLzOsxLGpGhcB8xfdnveHsU8vA7p
aJ2uY6aLF0rwoVuUVT8SmCd4rvo5eWIv+XA7QL6MHpcheC7C0Tp78qZuMnLq
hBseIpHOspmC52p3956+sgt+rhG+eW48VvBchKN1hiYqnX0edcHAtU6hCseb
8F/xnl52
    "], {
     {RGBColor[0.6215634285714287, 0.743557, 0.3500992857142857], Opacity[
      0.6], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[
        TagBox[Polygon3DBox[CompressedData["
1:eJxNmHn8l1MWx59bsoVS2mSptEeLFiQtWpQ2SiRKKlLql1KWCkWWNkpRZjB2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          "]],
         Annotation[#, "Charting`Private`Tag$2242#1"]& ]],
       Lighting->Automatic]}, {}, {}, {}, {}},
    VertexNormals->CompressedData["
1:eJxdmmlUj2sXxlNCGSJDZUgcNKpIxhQlKUORIaUodRCphDhKRIREg6HxeDUY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     "]], GraphicsComplex3DBox[CompressedData["
1:eJx12Hk01OsbAHDZEpfbFSUSXbTdLEWlaJ42JaJEG6Vo596EXCoVSVpkLYWy
FGUP2bJkN7bBjFnMWIZKibJEtE1+fr9z3nfOeTu//umcz3m8z3fm+87zPu+z
wNFl1zFRERGRyGkiImJT//8dqlCjL3uT8pv94i0CUXcKdV/798+vblKQJ7wQ
/2ZS6EEpDpbU2DVxHbuxYk96kKsXJbNmuVmGTAB25pkSB87iC5QEwQFXaXV/
7M6NkYrq3RcpkQbX7x838MMuqlB0NMfch3Lb+Xlphakv9qYNyS/3PfWliJmU
0NYVXsIe6XJPSSDqR/mQPWve+Kvz2E889HeLt79KYak7OWXIeGJf0eDeaFLo
TykJKis4buCOXfDFYWG/YgDF8qu2HKXwNPa6hTt9glyvU+axeCkZMiewR9hQ
eCtoNyjtDr8HUwrtsR++ssyAs/gW5esKRggUWmLXzlQOunA1kNLuLyOvPW/m
OovwSybGo5XgUVuotGZ+Ohh6ja0ajKgC5CK9FhZBjzNhwGboosv8SuzUYxQ5
kYJsiFneXzWcWI496K1Os2tjDuyU65Vx0y7DvvuEWsjr7jyQZJcmvj1Vgl2l
73er3Z8LwDk4V/+9VyH2npMi8tQZRdBimlo+EJCP/en7YYbh/BJYJRq/YzAi
B/sZp57wlBWlEF0U0TmcmIU9+vPJpUGPy0CkX4nz9lQ69h8re6Sp6eXQeEB8
dCDgKXaHf/cPTOZXQETzkNxIYjz2qjx6g2FFJZRezdv9IeAe9oUT29JcG6sg
iams8jEgAPvN1RWBKexqmPvXNsGNNFPKX7lJH1NSWiD4svx8B+sC+L5Zku2s
TwfkfotNV02jFcG5R1u21o40Yz9Hv2gZv6UUfhT6vCrwpmE3LNn/XP1wOVxq
LbyYPL0B+/PQs6XD8yphcmBMKSqsFrv28eCGMm4V+Irr5txUrcGetDaFExJR
A2Kqp3ZcSKrErvF79evD1rXgv/Jxv7N+OfbY1/whvZn1IPegUOaFdwl25YJv
30VoDTCLprMxKqwAe3igohT9Bg3m/nzkdSHpOXY5Bz2F+C3NYGivY//COx17
dZRWSIFvC0DZ7IYLSY+xi0roR6gfpkPQ5p8u3knh2MFl/YPrFAYseit5c/iB
DUV8Zc76AE8WZCpavBm1KYUFleGGqYvYgDzBnV92/F05SGedzgsMY2J3PXA/
2FqzCkZjthmcFjCwU0ys7Nc71EB7oGb2jpN07DI60traMbVw/fPPQ45PmrFz
Zld+n9teD/voOXZa3o3YEycv1Esq0WBJutPePqs6Yd4+g8hRm2b4fl3dOnVR
Dfa4vnH94doWaDzKtjwtqMA+/aB19PF3dDDyVbrr+KQU+9/0Z6KdEq3QZXg1
sM/qBXamyW9O1ppM8Bke8jstyMa+tvAkvW4jCzbuzB/vs0rGHqtTbbjegQ2y
l1Ub3ltFYpd4vCAu7zIHTOQvcKsDbSl5Qfc0ZipwgVMfXr7MogK6WyTmsXu4
gPxj3imKd38VTJqkTARLtWEXewxFDQFUUCuybN2my8Y+N1jRUEWrHih6oxli
e5jYdS8M5DhVNIJ94r2bJd4M7CYnypcXHmqGS8rGxz0ft2BPTzbnXP3ZAsZq
5X6Od2jYC2Lz7i6zYID3DGkjdk8d9uq7C2yY0a1QNLrr0zbdGuwttwLlvfuZ
8K0zOrnEuwI713eiRWMNG/4NqSt3vFOC/a2nY3BDAAfGjtrpmenmYR/5h2bh
zm6D1268dUfupGP/fsTwNxUtHlSs/rHy6J2H2CVtH9dXuLeDCEvpgaH4IYqX
1/tTnW/aIahkbGC5XRXErlTNL6nrAOQP+XfynmyiQnNL7UubIh72jGkrfVWW
1cOk89magbQ27CUaLPMQBRroTFdvuhLDxk4z8ZgtIWgG+0cNrLkhTOyDz28O
F7vR4fY6z85MXwb28Sre7om3DChp+7N3q3sLdgFradFyOybw3j3gltQ1Ypd8
d17972YWGM4f6xtIq8Uu96Xe/8kmDty3Mf8yN6QKu8IMlYHu/Db4cvPRdFP3
Muyqys47VZbxIO3KqPaHtALsWn8V5e6Oawenofjtpu6Z2JcZy6iEKHSCVUEc
29Q9Dru+hZ1P/fUucM74PI8LDhSmthP93sIuGNzo1UkTqYFbp1b4/FDlA/JD
D619LmrVwbJnbRU/3nRgb53Q0dA2awTa2CUJQSoP+5Zd0jUdp5vBZa2WqcCt
DftBtptBzTY6/OHTcFMwtY+QR/h1S8zvYEB2tStNIMLE3qJnyfE4zQQbGaWZ
P6l07DO6ipJoImwYiPdO/KHajH3zrSXntcI5oK1dt1SQWo/9ouE984taXDhT
oJgpWFODPbdXXJWVz4PcTY4rf1LLsQ+HuQ0uM+uADw8PeghSC7EvWd9derWj
E9xyxi//pGZhd/xoEdpxmg+Dd9UUJ6nx2C1pB5dH+XRD2IVq3XmJjhSR//3r
Bt9EjqOpLRXiB2bfMvXrBuRteqopuzLr4eCJrZapKV3Ylxc7jhyQbAKvicPX
qi07sFdr2DzQz5g6ZwLOv+R/4mJ3fT9earifARlz7ox/jeBgV30W+XqdOBPq
nqbrKBixsNedNZ6+6RkL3qymHtfhM7B7rOUvNbXlwCS1O8bUrwW7hsgVSwsJ
LhhkjqVXWzZib67WdNuVyQOnlkXzv0VQsZ+7Rb27164D4odtg3T4FdgXWTm9
OCDZBWkL5gmqLYuxt86W7XTI4sMcxyudOvxs7DC410c/oxskTOgXdPmPsCta
LZHP8+uBecwPBzvqjlBmvzebk/Oh+5f9jJzcz8jJ/Yyc3M/Iyf2MnNzPyMn9
jJzcz8jJ/Yyc3M/Iyf2MnNzPyMn9jJzcz8jJ/Vy1ScY8VPbVL/UZOVmfkZP1
GTlZn5GT9Rk5WZ+Rk/UZOVmfkZP1GTlZn5GT9Rk5WZ+Rk/UZOVmfkZP1OcHQ
YHDC4/Uv/QZyst9ATvYbyMl+AznZbyAn+w3kZL+BnOw3kJP9BnKy30BO9hvI
yX4DOdlvICf7DeRkv3GpN/GQ8ebeX/pn5GT/jJzsn5GT/TNysn9GTvbPyMn+
Gecl+mfkZP+MnOyfkZP9M3Kyf0ZO9s/Iyf4ZOdk/Oyf+dSMl5d0v90Hk5H0Q
OXkfRE7eB5GT90Hk5H0QOXkfRE7eB5GT90Hk5H0QOXkfRE7eB5GT90Hk5H0Q
OXkf1LaLG9QTG/hlvoGcnG8gJ+cbyMn5BnJyvoGcnG8gJ+cbyMn5BnJyvoGc
nG8gJ+cbyMn5BnJyvoGcnG8gJ+cbfXoN9yYnh4Cc1yEn53XIyXkdcnJeh5yc
1yEn53XIyXkdcnJeh5yc1yEn53XIyXkdcnJeh5yc1yEn53XIyXmdfK/lD7MF
eeAeOnIs3SIe+nZkV8tJ5gFy8T+v3Du4MA6uzXDv47OF7uoar/MmMR9C8gYr
Fyk7YV+6hKsYuKYA0s7sUCy2N6LsXCXI857PB9E1dyO+2tSC7VsvN70vXdB2
1Deh/Ez3L47iE/aIUHNza2C7zLvc93Ld2MsFL1f6hjdAh3/T5f60DrwO6Sj+
UkUfU4rRBPZamrcTHHg4nnQUH7NpxlpTKTrwq85F2c9uw/Gko/gfWjEzAp8y
4PDR5qdKDSwcTzqKPyClz23ewoQ3Ylq5jMutOJ50FF/YT02a9ZYFxx6frwg0
oON40lH8XNoBr73+HKD5x8XeZtBwPOko/tyzka3RmlygV5kXTjOuw/Gko3h2
6LU5/Mqpe6nYBNMjsQrHk47iV59Veffnkan3tPHR0Hu5MhxPOoq/uycz77ho
F+SLRSsUD+fheNJR/LihybWU+KnPIfY63DQgFceTjuKTZT8u9YzrBulJNcFy
2zAc//+c3IfI129hzDeV6gFb+bG2E5QjFHuNf+PYRh9/+R0hJ39HyMnfEfqd
bo3UcEhm36Los/be2VBIwfP2tluz4+Ltz1I2jp35XfPjDexkPLrHLXM+f81C
Yur9xa5dEdPGx/c7//FS2l67RnDWtXEq8O7E3uUroeiY1QzXSv95xFBvxx59
TUsnz48OcTsCeB+q2rBv3V5rVaQz1X/y4+Snn2JjH/3D2aOMywSOS6HZAlkm
9liObGT1VTZ8mmy9YpRFx27+MLO4XrcN5qq3e6SmNGH/6mjd3czjwo71cm/5
n+qwP148Lsbybwf/wxv2KBhVY7cavL+Ip9cJRT5na0z9yrALnhuZ89u74NWG
Hf98i8jHzjJ2We22qRuixJ2jayzT8D4h3y+KT4ldXzem1AN8aZcCPX4Yfl/k
e0Hvl6yHD/7078g5+RSeeU68vZgVCqd3z/65p/ApIK85Xnm/far/WyW+MX//
A3OwS1UdaQvlQ1OGj9aNDirYFrW5D0/ysRvMDJCqlO8B2b2v+oxjrsCupa4B
s1Z3/18v8o4dct7aA1qqy61e+h+hcNJXZ5+9MfjL8yAnnwc958iGP1wsFENh
OHNya+3iJLw++ZxofxZqxnqGaQdSquYeiTYp1MHf516p5LF63VpIUFVmNEz9
Pfpc5HOi73n0rJp7c6Y75erCJxKyJ2/i50/wzWOOxiZDlbV8cNroMvy7IOPR
85Px6L07qCw9vm6sDlTyNM7dZnTi55Gctdm+xbcOdIMdRn9jC88vMh59D2Q8
+ryiTeZKLbw62CO2oSxhg/A9Zv2Yf6N3BhUKFksru5oJzzu1bmuJ6hU0eLj7
3LWtAe043qu9vtm+sRE4q9w/mVwRnoNkPHoeMh49j93+0EM8PRq4htt+edkr
PDddGJRdTwxbQO1zU/g0Yy7OO05PivtXpgUud10duaQjPE/JeJSXjEd5bd2c
rd02tUCgxlk97g3h+duU07qgnzNVZ+5oxhcNs3FenVV/c0sy6bDwWsRwPo+D
85LxKC8Zj/JKGsp5eg7S4cnz2ydHtYXn+LJ7J0e0PVvhT4PzGR6JTJz3RJSu
vMSeVmjWThoaviY838l4lJeMR3mzBZlR3pGtULHpaZwsQ9gP3DonKHOdzYKE
1uYiXVsGzhv785PZ9u9M8GK9GFyiL+wTyHiUl4xHee0rrV/6bmZBZ2tZ26J/
hX1Fv11YSG4uGxa6a9W9l2vBebmOeX7hcWxQv9jw0ZHfgvOS8SgvGY/ySt8Y
77k2xIYvR3gzNyoL+xMzyqLDX23aYIfWeNrWgAacV556rphn0gbB2wq5q+cI
+xYyHuUl41HePMtIicCoNljY9y70v/dZfO6rF+uuG+OC9dF4atFwDc5r9te6
zwsGuNBzv5OT7FIr7AeIeJSXjEd5HRWMl4Sa8OCglIrox6panFdSzGrSJ7wd
9j7e/krXtgLn9Q8W0TkV0g66fSJsldpKnJeMR3nJeJR3Jq9re8RwO4QttnRb
ICvsu0709jZVreiE51VDX7cGFOG8JaOVxzNXdsI0F9MklQ0vcV4yHuUl41He
4ljfM9HRnRAaKlqdmvIS562mno+RYnTBi41bdPVss3Heib0BsRO8LoiXDU6Y
HMnBecl4lJeMR3lPHdO8E7eFDwL6yUQFo1yc9w/W9NVPDLvBx3dNnZ7tI5x3
rr3W32rrp3xf6gaqyVOcl4xHecl4lPfW3dftDK9uaNaMkfkeIfTDX3L+2W3Z
A4kRKcv1+VfwuUmej+j8Is9BlJes/+j513tOvzdnUQOIH+l3W5ImPF9IR8/z
LHzQiOXfAMcaLDqyZnXhdbIhSOqJaxOkSv9wddwnPBdIR+tIqRn48dub4LLd
CYXGfOG5I39Vep1yVwvYZMu6RosL6zzpaB09lnHvmBIdogZ8tr+1E54j5n00
Dwc/BvzYr3aGmSms26SjdTqi+FLfKhmQeyHqqogIB6/jtz00I2kxExKmLXeR
PSisw6Sjda5PXYwnTzOhRSanWDlBWOeLM23eDdFYYJ688fSWGcK6Sjpax2Ch
1k5xZTb0R9PGDEyFdfuzgpL6ancOvItP4v10asbrkI7W6R6gus+o5oDMvqb9
MW3NeB3tc+37LilxwXCkoe1MZT1eh3S0TmCW0z25M1zY6DWtnqEurKsnO2NC
q0t4cH39EPuVirCOkY7WWespWzRLpR087xusnX5KWCdjNzjW//bf+1qwPMvm
bLnw3CEcrfPGOLNLqaYDMgpOpBhllQvPl0QtMRupLrB66fzkduQL4TlCOFon
TNRadL5rF1CzVq7s/vQCrzNL+r1RdDofhg9kP3I1y8TrkI7WUXvzLeyPqfvb
ik/Ritv8MvE6mqv3rHVNnvo9Db6+sOdjNF6HdLTO2JZGzTuvu+FsvVQb1fIB
/Ac6O6SS
    "], {
     {RGBColor[0.8241045714285714, 0.6995635714285714, 0.25042971428571426`], 
      Opacity[0.6], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[
        TagBox[Polygon3DBox[CompressedData["
1:eJxNmHn8l1MWx59bsoVS2mSptEeLFiQtWpQ2SiRKKlLql1KWCkWWNkpRZjB2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          "]],
         Annotation[#, "Charting`Private`Tag$2260#1"]& ]],
       Lighting->Automatic]}, {}, {}, {}, {}},
    VertexNormals->CompressedData["
1:eJwlmnlUjm3XxqUQJUmIUEnJrCIkKkOGUIlEpUlvChElxaNHZGw0RCJCpUEi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     "]], GraphicsComplex3DBox[CompressedData["
1:eJx12Hk0Fdr3AHAqFBpElDLlpVAiUaa7k7EJTZIUepJMoSgVZaaJRxIpQ9Gk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    "], {
     {RGBColor[0.9023275714285715, 0.49078171428571427`, 0.199022], Opacity[
      0.6], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[
        TagBox[Polygon3DBox[CompressedData["
1:eJxNmHn8l1MWx59bsoVS2mSptEeLFiQtWpQ2SiRKKlLql1KWCkWWNkpRZjB2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          "]],
         Annotation[#, "Charting`Private`Tag$2278#1"]& ]],
       Lighting->Automatic]}, {}, {}, {}, {}},
    VertexNormals->CompressedData["
1:eJx1mnlUj133xksjMlZIyZDHkFlkSCURRZpUhhARjymZUomkMobSI3MlShoo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     "]], GraphicsComplex3DBox[CompressedData["
1:eJx12Hk0FNz7AHDakDXSIlGp3pKSSkTN06KkXiRtigoVpQVleVVeytKrlJQ3
e8oQ9SpElrJky26MZQyG2cxM1kKLVH6d3zn3zjm38+2fzvmc59znmrnz3Oc+
Cx0u7D05SUJCIkpSQmLyr//XfSjYc/jvJ5TYE66u7naRlM8tP3eEGGVQkKvm
fMq91hZDyRF+aJCYeIH9nsxlyXvWDynXtPgzBm6kYZdeJZFk5fSIYn6MYc1U
fobdlLG1irk4kTIrpjqiPDYFe6Bf4IA9l0rhthYwMpYmYy9ZXjmj92EyJU05
Y258eiJ2yabp693tUiheFtQjIUaPsMMV88Pf1J5Srs/UNR64EYfdd0mY77W2
ZxS1W6pF5bGR2F/X0x9P/zeN8mLy963x6fewj3mpvgu3fkEJ/lwWOnAjFHuc
0n8eoTfSKRk9dyPi069jNz5ZF2zllEHJTi0weph+ETszbzBKdUcmZdC71M87
ad2m473C7TxmE1x96+MaEFEGP58WJhuqswC50ibL5RZB70Bk9Na7T6oDe1Ku
Fne2VzXQq0t3xY+0YTde9zWa41QHBYcr1K26W7GLDgpS9+vQILm3cnByTTP2
lxF7gvKpjRDmU1P86hUd+9WmfAfN+U1weXp9+OnHNOw7ZyyBgIhmqFr3qMpQ
vQ67suWdee/lWyF2X/K5+JFK7KxbY1/MgxjgdunZjCk1ZdiTqx2bM3+2wfb7
6dmnHxdjd5OuT5/t1Q56zi4v40dysW/cYRh6ZagDGE88xk8/Tsc+NeDxaY4T
C37UTwSdeZyAveGt3I4d7C6YZCvgm7jZU6RnvYq/+jcTCpwUHH1dq0E+YPir
bCYXkKsM0WpdDOrhUoQoQ9eWg93gtVmMzgQNOpO7zlhPY2Pn/9Tek8ilQ7Br
qungcRb2u1vlpqpVNMP+exF5+tnt2ClBA3lhqa2w5JX/iqsybdj7qurPS4W2
wUjbubgyuxbskfLpWr6u7fB23EZRLpOOfYfV3bZR6064o7HD33oaDfvIffdQ
F4MuKLh2QqCfXY3dsn/5Qjd5Nhyp3FhdZleOfcnt6Ms6E2z4Iq/63HpaMfbv
urKtwg8c+ONJu1a5XTZ2euPl1YlcLrw9MYtRbpeEPeVif8jRZh44HfR76eV0
imJ/J/W+yYpO8LOU+zNAvw6WNVi2nHrCB+TbhyzbWOk0YC0405+/koe99lVU
yFgFHe65B0xWzOJgt/blbVRlNYNZWbyaoxEbe/v2lUOrR1phfIW743l/FvZj
8l6P/pRhwqmG5Luzbrdj72kutnbW7ACae0dRYTQD+7nY6dMC9FlgPEtp8NST
ZuyjjvtyH+7uhqQ8E3XFrEbsBaqW2ax0NmjmD98/71+H3W/s4u2+1xz4JGH7
sTD6HfZtrEinsQouVJmWmytmvcUu9bZgsxSdB8bz7fYVRedgr6Jy56qy+PBu
/zG14ugn2G/dkBpZJOqBLau7Z5gWO1OYdZ01bXksKPcqpjXQ68F2HXNtUk0P
IF9UN2VCOu7Xvv/ocp67iY/d8Wiq6lNaE5xU48WFPudipw6Z6+ye0grO8iK6
5AIOdoHf8NZ+gzZok2hX7F/UjX2p8gObUJd2YAt4fzVP7cTulGjsuuphJwhr
B3hvRG3YU9axgxroXTCY+cU8qaYF+yeHEgvD62z4FCmZG/qcjj3i2cx26TgO
jP2YZdK/qAG7/uipk8xXXJCp1p5TIKrE3rox70MqjQez/6X0hz4vwe4VKHvF
p5f/6/xQ/QpEudhn19tJ7Z4igOrcSKtCUQr2V7PSw+dpCKHWwTvMV+MMZb+j
9tGuwi540R4S6M1pAMby4iypmwJAvtf3n5BMAzpE7DxoQRvkY7e4Y05P8W0G
a6dBYeReHvZdCTPUHpa3gnJQoL/9Kw5204wW+wg5JjRQ1edpq7GxbyuJSr1p
3QHzg51O94x3Yqc02X30j2ZBZFlErGcpE7sxf+EGb043zJxU1iB1sxV7zDf3
zQYzORAGw5Oi9jZhV5u8/0SmARfkry5Yr61Gw/5A1uDGyiM8UPGIo3uWVmFX
nTn3vxRfPsh+GDOM2luK/b76eIPW4x6Y2vofxas0D/uMJayR+HIBvH9QM8u7
NBX77ZVFs9XeC2G9XsfGtskulKYYtaNKXt1woS+l2HgPDcYUzf9TVRYCcqnj
XcGtVDp4zNuSZXi2B/ujZhVLt7Fm+LhU/82RCh52IzOzWXIWDDi3ZnmZ7wIu
9uYCX1byYyaINs2vfeTDxn52TRZ1y5cOqAxflPJPKgv71CfvXTp3d0FR6vTc
Brt27A2hd6KM97Ahu3j4naoyA7v6Tu0fN3w4kMZoZxypaMJ+elL58VYqF6iD
JcJHPjTsWW+OlWk18MBQ9sBQg1019kle3/5wG+PD0g1LFW0rSrFb6EXcLNQS
wNL6fjuaXT72qD7dIVkLIUzep2bcaPcUuyCpeq+Ntwjmf570Jj3JhSLx///Y
4P0mMcfoAQ0WH54YvuIpBORnb6n2jX2ig94pQ+lLVT3YHWyDNfL2tQDF3W2+
izof+yGdMSvvlwzY7ft0jcMFLnaL72cCDZTb4WAIz9SmhI19W21n7mfXX3VO
Z0N+gnYXdsNYi/7shi7gmjzj36a1Y5+9nn3H6AEbxm3nK171ZGBX1ohaHl3B
gZkedza4qDdjl5+2t3TsExdWhUqesCmhYZcanG5ns4QPYbuE6ndo1dgntZZ+
zt3XAyU+NW4u6mXYfxRcCZsTIADR/mOhd2j52L8k6Wt7vxRC1FnL82G0p9g/
hg6WMrgiYK31bp2kcZYyK3OY5mXC/u08IyfPM3LyPCMnzzNy8jwjJ88zcvI8
IyfPM3LyPCMnzzNy8jwjJ88zcvI8IyfPM3LyPB+o76WFJbB/q8/IyfqMnKzP
yMn6jJysz8jJ+oycrM/IyfqMnKzPyMn6jJysz8jJ+oycrM/IyfqMnKzPKlEz
olW0OL/1G8jJfgM52W8gJ/sN5GS/gZzsN5CT/QZyst9ATvYbyMl+AznZbyAn
+w3kZL+BnOw3kJP9hqXhs2y7Xs5v/TNysn9GTvbPyMn+GTnZPyMn+2fkZP+M
nOyfkZP9M3Kyf8Z/L9E/Iyf7Z+Rk/4yc7J+Rk/3z91Hq6i2beb+9B5GT70Hk
5HsQOfkeRE6+B5GT70Hk5HsQOfkeRE6+B5GT70Hk5HsQOfkeRE6+B5GT70Hk
5HuQNl3OTkFF8Nt8Azk530BOzjeQk/MN5OR8Azk538D7IeYbyMn5BnJyvoGc
nG8gJ+cbyMn5BnJyvoGcnG8gJ+cbo4en3/g5MQTkvA45Oa9DTs7rkJPzOuTk
vA45Oa9DTs7rkJPzOuTkvA45Oa9DTs7rkJPzOuTkvA45Oa9DTs7rFg2M63Ve
rwE7zznzEu8WQtFKe6N1l5oAeW1Ed9RA8BuIPlUz9ESnGfvBxpzbAbxmiB7u
z/xLIRj7FZlpQx9PtoCLET1/1cpDFJN+n6ANxb/eBfmrZ6xMbISkGSmGHHcB
dP1TspGnyf7NUfx0eQtVbU8aeBuWLM03FWJXmPVZeu2PJvhZetFWt4qP1yEd
xTu5vZbYcLAVDnmC31VNHo4nHcUX1fp9pWS0QcYyWWqNBwfHk47iZy/b8cFE
tgNUX6XdWRvZjeNJR/EXrsuKdp1kQZXadkaDSSeOJx3FV3bRuvcUdcPlvzs1
zn5sw/Gko3il+TUuz+Q4sIp/8ZR0fAuOJx3FF1SnOT3fwAXOTtnn1F10HE86
inf2DnPMOMWDP45s7/MfrMPxpKN41aUXj2Xd48OdxZd88k3f4XjSUXxx0/4j
OcU9MDLwWGYkoRjHk44/T3/Dg/kDAsg4n6h3cPSl+PMkHMWr6c6zLlATwcDU
KZsXxkTj+P/l5DlEPhgo10jJEIH9xGnbsR4XSu4U/xFpzfe//Y6Qk78j5OTv
CP1Obyp2hb1szaC80VMNTEh3xPN2hvzL+9/UoinvqZcPTo1Lx07Go3ecG9XW
KrqiEVawY65+fSjA7zvnS/UBNkuawbC/OXxoWPz+PWqyOXdOQCuYfJVPEWzn
YbeemdnH4LaB1RTTAlYkB/tOvpbmgy0d8HqBRFIqoxv7pqyIvQcSWNBi6N7w
4Gon9rUBUkGqE90wuIc/FqjFxD7z6Rvb3lUckD59YPGlqhbsSuEen82OcmGh
f6WFwwU6dhmfVWGpoTzwWOMxnKBdj32qg3C5TAEfUh1sTK96vsM+YZZQ6tzf
Ax3hm2JtSoqxj+vZ2FXOE4Ja0Daui3oWPifk94viP81V/vLHbhF8i9JdHU6L
xt8X+b2g75eshyGrP9w9K/cW9F6qfl5tmQmvi9pWNoVWAvKPi959Dl5bDX9t
+nHRLfwsBF/wpqz49b4KvCEws9VoBJqH7/i0TwLsn/8LoVn8LYLOjpvdRa9C
YFNl6fEziuz/6WFMSyqrWgRUgw8lfZPOUrpGrnfw3/T9th/k5H7QPq/HmTqG
pWXAse+ZLeoSVXh9cp/ofGaeOBVxQiGTwtpSNjcx3Rp/nh6r/QJ6VzXCsjjz
XCNZIf67yH2iz3lD3t1r6zdGUVw3bWp415eO9/9u5arNhwKqQa1axir3kzn+
XZDxaP9kPPre7Z1V5FfT6NDYG7pLOr4H7+ej0Xjkgz/p4DUYvM5KU3x/kfHo
cyDj0d97Yc4GjV1H6bBKq3frq3Xi73GPru1jSjANruSNdXGOie+7vNK2Keu1
W0Anzub8gVEejq96uNhAIbUZyrujk3suiu9BMh7th4xH+zkpemolU9AMRrpa
h9KCxfemimb8d+MABgRaLgmn7uLivI+mWLQETGWASmPaHJ9KLs5LxqO8ZDzK
ezhXPbByHgNMjW3PUdu5OK+Lj+Poli4mdEl+zB7+9W5Hef867XVx3J4J9iXF
IQrzxfcyGY/ykvEo754bt3ODfZiwzzTiWsxK8T1e2rKs39SwEy44//XSf5CF
8+6tT5jhXtgBx52ejG3ndeG8ZDzKS8ajvDsOSfTvYHZASXKs7hJJcT8wT2+Q
Zx7eBYvqlMbnx7TjvNprq1+I1Lrgu1kd6/ytDpyXjEd5yXiU13iZu+Y0wy7o
KFQ4rPKkA+c1qmAOLPdkQ4teytZ8UwbOK1k7lvzCmA2ROiNvH+iL+w0yHuUl
41HeOd/dUh12s2G01S9A0lzcnwguvnmvk8iB4H8h5MBoE857zlfhc+9pDugr
zk0u7mrGecl4lJeMR3lV+NrbSnw4oDA0/HxouBnnvbfwYY8ujQvG462Nwwk0
nJe5Wmv70kguNH6khLwPbsR5yXiUl4zHc9paXufCp1xYJnWSyYpsxHmhwZ+z
5gcPOos612jEVOO8O3gG9+0reNCRUtW52KEW5yXjUV4yHt+DWbGe/kweXKM8
l4q8Wovz9l05wdLX7oHN/8iWHBgtxXkzIv7kxY7yYeZ51STPrHKcl4xHecl4
lHdy7H4ljnQPZJ8Pt71UVY7zPtA2ZRoeFMCfSZcea8Tk47waO+3XtC0SQNSp
kvYw+UKcl4xHecl4fI9fV3i62fDXe3HTgMMj7UKcd1vb8hbjACHouFL9NWOe
4rw3v3n4q1gJQfqjjcu6zHScl4xHecl4lPeby7ttCU5CWBufLXe4ROwj1n6s
iX9F0DI69DKCFoLvTfJ+RPcXeQ+ivGT9R/u3HVAU0X2aQNPp7rkYM/H9Qjra
zxmJ4ZzU0CbQTw2q0zsqvr/0924IMmO0wPlD1G7dePG9QDpa5zjNsc+5vwW2
Zhdxl2WI7x2FHIfFxWvb4LVZjlXZMAevQzpa50BCi8ay3W1g8fbrF80p4nuk
Z96tkvVh7SBjXF16yFRct0lH6+xyNd0rTG2HI3V68rMPiu+FAr/s42n9nZB2
KN+l3UBch0lH62zenBeYLM2C+swWE/V94jof0dP1U8usG3YZsy0nc5h4HdLR
OvpKK/JOOnWDsNr0wvRvTLyOwZIAizo6G4Tzp63TCWnF65CO1lF1tfBU5v2q
o7y8qK8PW/E6iYzIOGlJLlyX0Jmzf6247pGO++RDUkruylyYN76iTLBdXFeV
QtL6t+nygFKR+HU8twGvQzpaR25zcWrjFh44L93ISmU04HUubywx/tuOD943
h4rNZcX9Hum4D1/21zY9Nz7EHliwJkirCq8jGmwNyb/ZAy/2GP/z0K4Er0M6
WkdSaQ0rLKEH6oOmBDtcKMHr7HvUx/yUJwDaCoVE7rEcvA7puM//0uv5oUEA
kucbc6565uB1Cq0lluuJhOB/dreTnAwVr0M67v+7E5X2TAihJnZt6Vl1Kvwf
3r0Bxg==
    "], {
     {RGBColor[0.857359, 0.131106, 0.132128], Opacity[0.6], EdgeForm[None], 
      StyleBox[GraphicsGroup3DBox[
        TagBox[Polygon3DBox[CompressedData["
1:eJxNmHn8l1MWx59bsoVS2mSptEeLFiQtWpQ2SiRKKlLql1KWCkWWNkpRZjB2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          "]],
         Annotation[#, "Charting`Private`Tag$2296#1"]& ]],
       Lighting->Automatic]}, {}, {}, {}, {}},
    VertexNormals->CompressedData["
1:eJx1mmlUzm3XxotKUakkQyhSiAYy06DQIJEhSaSkSKVBtzEREkmDisypZKgk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     "]]},
  Axes->False,
  Boxed->False,
  ImageSize->{416.9747309609268, 405.28906836345766`},
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  ViewPoint->{2.0033155689179414`, -2.0018399087038903`, 0.7869966399238201},
  ViewVertical->{0.004669805798705418, -0.002110098797132851, 
   1.2247294722873099`}]], "Output",
 CellChangeTimes->{3.970979348811854*^9, 3.9709793911380205`*^9, 
  3.970979640333791*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"--", 
      RowBox[{"-", "tetrahedron"}]}], " ", "and", " ", 
     RowBox[{"edges", "--"}]}], "-"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"Tetrahedron", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"edges", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "/", "3"}], "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "six"}]}], " ", 
      RowBox[{"points", "--"}]}], "-"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pts", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "12"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"2", "/", "3"}], "]"}], "/", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "4"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "make"}]}], " ", "projections", " ", "of", " ", "those", 
      " ", "points", " ", "down", " ", "to", " ", "z"}], "=", 
     RowBox[{
      RowBox[{"0", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"base", " ", "plane"}], ")"}], "--"}]}], "-"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"projPts", "=", 
     RowBox[{"pts", "/.", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_", ",", "z_"}], "}"}], "\[RuleDelayed]", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y", ",", "0"}], "}"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "convex"}]}], " ", "hull", " ", "mesh", " ", "of", " ", 
      RowBox[{"points", "--"}]}], "-"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hull", "=", 
     RowBox[{"ConvexHullMesh", "[", "pts", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "extract"}]}], " ", "coordinates", " ", "and", " ", "2", 
      "D", " ", "cells", " ", 
      RowBox[{"(", "faces", ")"}], " ", "from", " ", "the", " ", 
      RowBox[{"mesh", "--"}]}], "-"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"coords", "=", 
     RowBox[{"MeshCoordinates", "[", "hull", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"cells2", "=", 
     RowBox[{"MeshCells", "[", 
      RowBox[{"hull", ",", "2"}], "]"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"returns", " ", "list", " ", "like", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "indices", "}"}], ",", "..."}], "}"}]}], "*)"}], 
    RowBox[{"(*", 
     RowBox[{
     "convert", " ", "mesh", " ", "cells", " ", "to", " ", "Polygon", " ", 
      "objects"}], "*)"}], 
    RowBox[{"polygons", "=", 
     RowBox[{"Polygon", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"coords", "[", 
          RowBox[{"[", 
           RowBox[{"First", "[", "#", "]"}], "]"}], "]"}], "&"}], "/@", 
        "cells2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "draw"}]}], " ", "tetrahedron", " ", 
      RowBox[{"(", "wireframe", ")"}]}], ",", 
     RowBox[{"hull", " ", "as", " ", "translucent", " ", "solid"}], ",", 
     RowBox[{
      RowBox[{"and", " ", "the", " ", 
       RowBox[{"points", "--"}]}], "-"}]}], "*)"}], "\n", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Graphics3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"tetrahedron", " ", "wireframe"}], "*)"}], 
        RowBox[{
         RowBox[{"Opacity", "[", 
          RowBox[{"0", ",", "Red"}], "]"}], ",", "T", ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"0.9", ",", "Black"}], "]"}], ",", 
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", 
         RowBox[{"Line", "/@", "edges"}], ",", 
         RowBox[{"(*", 
          RowBox[{
          "downward", " ", "closure", " ", "as", " ", "translucent", " ", 
           "solid", " ", 
           RowBox[{"(", 
            RowBox[{"drawn", " ", "after", " ", "tetra", " ", "so", " ", 
             RowBox[{"it", "'"}], "s", " ", "visible"}], ")"}]}], "*)"}], 
         RowBox[{"Opacity", "[", 
          RowBox[{"0.5", ",", "LightBlue"}], "]"}], ",", 
         RowBox[{"EdgeForm", "[", 
          RowBox[{"{", 
           RowBox[{"Opacity", "[", 
            RowBox[{"0.3", ",", "Black"}], "]"}], "}"}], "]"}], ",", 
         "polygons", ",", "Gray", ",", "Dashed", ",", "Thick", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], "/", "2"}], ",", "0"}], "}"}],
             ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", "0", ",", "0"}], "}"}]}], "}"}], 
          "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", 
              RowBox[{
               RowBox[{"Sqrt", "[", "3", "]"}], "/", "6"}], ",", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"2", "/", "3"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", "0", ",", "0"}], "}"}]}], "}"}], 
          "]"}], ",", 
         RowBox[{"(*", "points", "*)"}], 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"PointSize", "[", "Large", "]"}], ",", 
           RowBox[{"Point", "[", "pts", "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"Lighting", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"\"\<Ambient\>\"", ",", "White"}], "}"}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{"-", "2"}], ",", "0.8"}], "}"}]}], ",", 
     RowBox[{"ViewVertical", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9724810855096283`*^9, 3.9724810868591537`*^9}, {
  3.972481119068801*^9, 3.972481123992383*^9}, {3.972481162357954*^9, 
  3.972481232343297*^9}, {3.972481289633762*^9, 3.9724813024782696`*^9}, {
  3.972481383324419*^9, 3.972481476682272*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[1, 0, 0], Opacity[0], 
    TetrahedronBox[
     NCache[{{0, 0, 0}, {1, 0, 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
       Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
        Rational[1, 2]}}, {{0, 0, 0}, {1, 0, 0}, {
       0.5, 0.8660254037844386, 0}, {0.5, 0.2886751345948129, 
       0.816496580927726}}]]}, 
   {GrayLevel[0], AbsoluteThickness[1], Opacity[
    0.9], {Line3DBox[{{0, 0, 0}, {1, 0, 0}}], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{0, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{0, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}}, {{1, 0, 0}, {
        0.5, 0.8660254037844386, 0}}]], 
     Line3DBox[
      NCache[{{1, 0, 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{1, 0, 0}, {0.5, 0.2886751345948129, 
        0.816496580927726}}]], 
     Line3DBox[
      NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
        Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
         Rational[1, 2]}}, {{0.5, 0.8660254037844386, 0}, {0.5, 
        0.2886751345948129, 0.816496580927726}}]]}, 
    {RGBColor[0.87, 0.94, 1], Opacity[0.5], EdgeForm[{GrayLevel[0], Opacity[
     0.3]}], {Polygon3DBox[{{0.5, 0.14433756729740646`, 0.4082482904638631}, {
       0.5, 0.4330127018922193, 0.}, {0., 0., 0.}}], 
      Polygon3DBox[{{0.5, 0.4330127018922193, 0.}, {1., 0., 0.}, {0., 0., 
       0.}}], Polygon3DBox[{{0., 0., 0.}, {1., 0., 0.}, {0.5, 
       0.14433756729740646`, 0.4082482904638631}}], 
      Polygon3DBox[{{0.5, 0.14433756729740646`, 0.4082482904638631}, {1., 0., 
       0.}, {0.5, 0.4330127018922193, 0.}}]}, 
     {GrayLevel[0.5], Thickness[Large], Dashing[{Small, Small}], 
      Line3DBox[
       NCache[{{Rational[1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {
         Rational[1, 2], 0, 0}}, {{0.5, 0.8660254037844386, 0}, {
         0.5, 0, 0}}]], 
      Line3DBox[
       NCache[{{
         Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2], Rational[2, 3]^
          Rational[1, 2]}, {Rational[1, 2], 0, 0}}, {{0.5, 0.2886751345948129,
          0.816496580927726}, {0.5, 0, 0}}]], 
      {RGBColor[1, 0, 0], PointSize[Large], 
       Point3DBox[
        NCache[{{
          Rational[1, 2], Rational[1, 4] 3^Rational[-1, 2], 6^
           Rational[-1, 2]}, {
          Rational[1, 2], Rational[1, 4] 3^Rational[1, 2], 0}, {0, 0, 0}, {1, 
          0, 0}}, {{0.5, 0.14433756729740646`, 0.4082482904638631}, {
          0.5, 0.4330127018922193, 0}, {0, 0, 0}, {1, 0, 0}}]]}}}}},
  Axes->False,
  Boxed->False,
  ImageSize->{360.0252848703555, 303.5991782052285},
  Lighting->{{"Ambient", 
     GrayLevel[1]}},
  PlotRange->All,
  ViewPoint->{4.280156242201185, -3.158044833963593, 1.1606099125124223`},
  ViewVertical->{-0.011416968216485655`, 0.1119580012869684, 
   1.218894195960593}]], "Output",
 CellChangeTimes->{{3.9724811942021065`*^9, 3.9724812332429028`*^9}, {
  3.9724812899834557`*^9, 3.972481302939721*^9}, {3.9724813980894127`*^9, 
  3.972481477515751*^9}}]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-3, Automatic}, {704, Automatic}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 4564, 137, 306, "Input"],
Cell[5125, 159, 267, 8, 47, "Input"],
Cell[CellGroupData[{
Cell[5417, 171, 1036, 27, 84, "Input"],
Cell[6456, 200, 1967, 48, 325, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8460, 253, 1130, 29, 84, "Input"],
Cell[9593, 284, 2594, 59, 325, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12224, 348, 1132, 29, 84, "Input"],
Cell[13359, 379, 2135, 51, 325, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15531, 435, 3175, 84, 217, "Input"],
Cell[18709, 521, 3290, 70, 346, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22036, 596, 165, 3, 47, "Input"],
Cell[22204, 601, 215, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22456, 612, 2904, 78, 121, "Input"],
Cell[25363, 692, 2757, 63, 295, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28157, 760, 2966, 77, 179, "Input"],
Cell[31126, 839, 3142, 69, 461, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34305, 913, 2509, 69, 121, "Input"],
Cell[36817, 984, 2632, 60, 346, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39486, 1049, 4299, 115, 272, "Input"],
Cell[43788, 1166, 17124, 304, 292, 3697, 82, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60949, 1475, 2687, 73, 121, "Input"],
Cell[63639, 1550, 2928, 68, 325, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66604, 1623, 2971, 79, 179, "Input"],
Cell[69578, 1704, 3094, 69, 295, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72709, 1778, 2688, 73, 121, "Input"],
Cell[75400, 1853, 2664, 61, 325, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78101, 1919, 8022, 227, 534, "Input"],
Cell[86126, 2148, 4134, 84, 316, "Output"]
}, Open  ]],
Cell[90275, 2235, 68, 1, 30, "Input"],
Cell[90346, 2238, 1684, 47, 159, "Input"],
Cell[CellGroupData[{
Cell[92055, 2289, 5965, 163, 516, "Input"],
Cell[98023, 2454, 4216, 97, 305, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102276, 2556, 5177, 153, 589, "Input"],
Cell[107456, 2711, 4197, 97, 307, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111690, 2813, 519, 14, 124, "Input"],
Cell[112212, 2829, 248, 6, 21, "Message"],
Cell[112463, 2837, 285, 6, 21, "Message"],
Cell[112751, 2845, 76, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112864, 2851, 8636, 240, 571, "Input"],
Cell[121503, 3093, 4347, 90, 311, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125887, 3188, 7513, 215, 742, "Input"],
Cell[133403, 3405, 4568, 104, 325, "Output"]
}, Open  ]],
Cell[137986, 3512, 2227, 67, 218, "Input"],
Cell[CellGroupData[{
Cell[140238, 3583, 2011, 49, 124, "Input"],
Cell[142252, 3634, 4849, 110, 325, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147138, 3749, 3438, 101, 307, "Input"],
Cell[150579, 3852, 4436, 104, 325, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155052, 3961, 5512, 152, 592, "Input"],
Cell[160567, 4115, 4149, 80, 325, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164753, 4200, 1719, 43, 124, "Input"],
Cell[166475, 4245, 4358, 83, 325, "Output"]
}, Open  ]],
Cell[170848, 4331, 2154, 60, 196, "Input"],
Cell[CellGroupData[{
Cell[173027, 4395, 6393, 189, 593, "Input"],
Cell[179423, 4586, 138123, 2311, 420, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317583, 6902, 8442, 236, 571, "Input"],
Cell[326028, 7140, 3422, 72, 319, "Output"]
}, Open  ]]
}
]
*)


